The lengths for which bicrucial square-free permutations exist

A square is a factor $S = (S_1; S_2)$ where $S_1$ and $S_2$ have the same pattern, and a permutation is said to be square-free if it contains no non-trivial squares. The permutation is further said to be bicrucial if every extension to the left or right contains a square. We completely classify for which $n$ there exists a bicrucial square-free permutation of length $n$.

==> anc/38/38.go <==
package main

import (
	"bytes"
	"flag"
	"fmt"
	"sort"
	"time"
)

func main() {
	const n = 38 //Size of the permutation.

	const P = 33 //Size of the prefix to search for.
	const S = 31 //Size of the suffix.
	const K = n - S

	numWorkersPtr := flag.Int("numWorkers", 1, "The number of concurrent goroutines to use to enumerate the permutations.")

	flag.Parse()

	numWorkers := *numWorkersPtr

	start := time.Now()

	c := make(chan [][]byte)
	for i := 0; i < numWorkers; i++ {
		tmp := i
		go func(c chan [][]byte) {
			c <- enumerateEnds(P, K, tmp, numWorkers)
		}(c)
	}
	mids := [][]byte{}
	for i := 0; i < numWorkers; i++ {
		mids = append(mids, <-c...)
	}

	if len(mids) == 0 {
		fmt.Printf("Found %v unique mids, each of length %v, from left-crucial permutations of length %v in %v.\n", 0, P-K, P, time.Since(start))
		return
	}

	//Sort the mids slice.
	sort.Slice(mids, func(i, j int) bool {
		a := mids[i]
		b := mids[j]
		return bytes.Compare(a, b) == -1

	})

	//Loop through the mids slice and remove duplicate entries.
	count := 1
	for i := 1; i < len(mids); i++ {
		if !bytes.Equal(mids[i], mids[i-1]) {
			mids[count] = mids[i]
			count++
		}
	}
	mids = mids[:count]

	close(c)
	fmt.Printf("Found %v unique mids each of length %v from left-crucial permutations of length %v in %v.\n", count, P-K, P, time.Since(start))

	//Try to extend each of the ends.

	lookForExtensionsStart := time.Now()

	//Now we split into workers where each worker checks some of the ends.
	//Each worker will get perWorker entries of ends except the last one which may get slightly less.
	perWorker := (count + numWorkers - 1) / numWorkers
	//Each worker will report how many potential ends were found using the channel c2.
	c2 := make(chan int)
	//Split off the last worker and give it a potentially different number of ends.
	for i := 0; i < numWorkers-1; i++ {
		go extendWorker(i, S, mids[i*perWorker:(i+1)*perWorker], c2)
	}
	go extendWorker(numWorkers, S, mids[(numWorkers-1)*perWorker:], c2)

	count = 0
	for i := 0; i < numWorkers; i++ {
		count += <-c2
	}

	fmt.Printf("Found a total of %v unique ends in %v.\n", count, time.Since(lookForExtensionsStart))
	fmt.Printf("The entire process took %v.\n", time.Since(start))
}

//N is the size of the permutation to search for.
//K is the number of elements at the start to throw away.
func enumerateEnds(N, K, b, m int) [][]byte {
	midCount := 0
	buf := make([]int, 6*N)
	becameLeftCrucial := N + 1

	ends := make([][]byte, 0)
	//Should we allow the permutation?
	t := func(a []int) bool {
		if len(a) == 2 && a[0] > a[1] {
			return false
		}
		if len(a) == 3 && a[1] > a[2] {
			return false
		}
		if len(a) == N/2 {
			midCount++
			if midCount%m != b {
				return false
			}
			midCount = b
		}
		//Do we need to check if we can be left-crucial?
		if becameLeftCrucial < len(a) {
			//We already are left-crucial so no.
			return !endsWithSquare(a, buf)
		}
		//We are no longer the same on the first becameLeftCrucial entries.
		becameLeftCrucial = N + 1
		if c := lowLeftExtension(a, buf); c > N {
			return false
		} else if c == -1 {
			becameLeftCrucial = len(a)
		}
		return !endsWithSquare(a, buf)
	}
	iter := PermutationsByExtension(N, t)
	for iter.Next() {
		tmp := make([]int, N-K)
		copy(tmp, iter.Value()[K:])
		flatten(tmp, buf)

		tmpBytes := make([]byte, N-K)
		for i := range tmpBytes {
			tmpBytes[i] = byte(tmp[i])
		}
		ends = append(ends, tmpBytes)
	}

	if len(ends) == 0 {
		return ends
	}

	//Sort the ends slice.
	sort.Slice(ends, func(i, j int) bool {
		a := ends[i]
		b := ends[j]
		return bytes.Compare(a, b) == -1

	})

	//Loop through the ends slice and remove duplicate entries.
	count := 1
	for i := 1; i < len(ends); i++ {
		if !bytes.Equal(ends[i], ends[i-1]) {
			ends[count] = ends[i]
			count++
		}
	}
	ends = ends[:count]
	return ends
}

func extendWorker(id, n int, a [][]byte, c chan int) {

	// This is a little wasteful.
	flatInitialSegments := make([][]int, n)
	for i := range flatInitialSegments {
		flatInitialSegments[i] = make([]int, i)
	}

	buf := make([]int, 5*n)
	count := 0

	for index := range a {

		initialSegment := a[index]
		flatInitialSegments = flatInitialSegments[:len(initialSegment)+1]
		for i := 2; i < len(flatInitialSegments); i++ {
			for j := 0; j < i; j++ {
				flatInitialSegments[i][j] = int(initialSegment[j])
			}
			flatten(flatInitialSegments[i], buf)
		}

		t := func(a []int) bool {
			if len(a) >= 2 && len(a) <= len(initialSegment) {
				tmp := buf[:len(a)]
				copy(tmp, a)
				flatten(tmp, buf[len(a):])
				if !intsEqual(tmp, flatInitialSegments[len(a)]) {
					return false
				}
			}
			return endsWithSquare(a, buf) == false
		}

		iter := PermutationsByExtension(n, t)
		for iter.Next() {
			if everyRightExtensionHasSquare(iter.Value(), buf) {
				fmt.Printf("Found a  potential end: %v\n", iter.Value())
				count++
			}
		}
	}
	c <- count
}


==> anc/38/README.md <==
The code to exhaustively check if there are any bicrucial permutations of length 38 takes a long time to run (over a month of CPU time) and requires nearly 90GiB of RAM. The following is the output obtained from the last run.

````
Found 24763327 unique mids, each of length 26, from left-crucial permutations of length 33 in 46m57.669519387s.
Found a total of 0 unique ends in 61h53m1.380408378s.
The entire process took 62h39m59.050061131s.
````

==> anc/38/ints_sort.go <==
package main

//sortInts sorts the slice a into ascending order.
//The function is a direct translation of the standard library sort.Sort function to work on []int. This offers a non-negligible speed up and results in fewer allocations.
func sortInts(a []int) {
	n := len(a)
	quickSort(a, 0, n, maxDepth(n))
}

//The following code is copied directly from sort.Sort.

// Copyright 2009 The Go Authors. All rights reserved.

// Insertion sort
func insertionSort(data []int, a, b int) {
	for i := a + 1; i < b; i++ {
		for j := i; j > a && data[j] < data[j-1]; j-- {
			data[j], data[j-1] = data[j-1], data[j]
		}
	}
}

// siftDown implements the heap property on data[lo, hi).
// first is an offset into the array where the root of the heap lies.
func siftDown(data []int, lo, hi, first int) {
	root := lo
	for {
		child := 2*root + 1
		if child >= hi {
			break
		}
		if child+1 < hi && data[first+child] < data[first+child+1] {
			child++
		}
		if data[first+root] >= data[first+child] {
			return
		}
		data[first+root], data[first+child] = data[first+child], data[first+root]
		root = child
	}
}

func heapSort(data []int, a, b int) {
	first := a
	lo := 0
	hi := b - a

	// Build heap with greatest element at top.
	for i := (hi - 1) / 2; i >= 0; i-- {
		siftDown(data, i, hi, first)
	}

	// Pop elements, largest first, into end of data.
	for i := hi - 1; i >= 0; i-- {
		data[first], data[first+i] = data[first+i], data[first]
		siftDown(data, lo, i, first)
	}
}

// Quicksort, loosely following Bentley and McIlroy,
// ``Engineering a Sort Function,'' SP&E November 1993.

// medianOfThree moves the median of the three values data[m0], data[m1], data[m2] into data[m1].
func medianOfThree(data []int, m1, m0, m2 int) {
	// sort 3 elements
	if data[m1] < data[m0] {
		data[m1], data[m0] = data[m0], data[m1]
	}
	// data[m0] <= data[m1]
	if data[m2] < data[m1] {
		data[m2], data[m1] = data[m1], data[m2]
		// data[m0] <= data[m2] && data[m1] < data[m2]
		if data[m1] < data[m0] {
			data[m1], data[m0] = data[m0], data[m1]
		}
	}
	// now data[m0] <= data[m1] <= data[m2]
}

func doPivot(data []int, lo, hi int) (midlo, midhi int) {
	m := int(uint(lo+hi) >> 1) // Written like this to avoid integer overflow.
	if hi-lo > 40 {
		// Tukey's ``Ninther,'' median of three medians of three.
		s := (hi - lo) / 8
		medianOfThree(data, lo, lo+s, lo+2*s)
		medianOfThree(data, m, m-s, m+s)
		medianOfThree(data, hi-1, hi-1-s, hi-1-2*s)
	}
	medianOfThree(data, lo, m, hi-1)

	// Invariants are:
	//	data[lo] = pivot (set up by ChoosePivot)
	//	data[lo < i < a] < pivot
	//	data[a <= i < b] <= pivot
	//	data[b <= i < c] unexamined
	//	data[c <= i < hi-1] > pivot
	//	data[hi-1] >= pivot
	pivot := lo
	a, c := lo+1, hi-1

	for ; a < c && data[a] < data[pivot]; a++ {
	}
	b := a
	for {
		for ; b < c && data[b] <= data[pivot]; b++ { // data[b] <= pivot
		}
		for ; b < c && data[pivot] < data[c-1]; c-- { // data[c-1] > pivot
		}
		if b >= c {
			break
		}
		// data[b] > pivot; data[c-1] <= pivot
		data[b], data[c-1] = data[c-1], data[b]
		b++
		c--
	}
	// If hi-c<3 then there are duplicates (by property of median of nine).
	// Let's be a bit more conservative, and set border to 5.
	protect := hi-c < 5
	if !protect && hi-c < (hi-lo)/4 {
		// Lets test some points for equality to pivot
		dups := 0
		if data[hi-1] <= data[pivot] { // data[hi-1] = pivot
			data[c], data[hi-1] = data[hi-1], data[c]
			c++
			dups++
		}
		if data[pivot] <= data[b-1] { // data[b-1] = pivot
			b--
			dups++
		}
		// m-lo = (hi-lo)/2 > 6
		// b-lo > (hi-lo)*3/4-1 > 8
		// ==> m < b ==> data[m] <= pivot
		if data[pivot] <= data[m] { // data[m] = pivot
			data[m], data[b-1] = data[b-1], data[m]
			b--
			dups++
		}
		// if at least 2 points are equal to pivot, assume skewed distribution
		protect = dups > 1
	}
	if protect {
		// Protect against a lot of duplicates
		// Add invariant:
		//	data[a <= i < b] unexamined
		//	data[b <= i < c] = pivot
		for {
			for ; a < b && data[pivot] <= data[b-1]; b-- { // data[b] == pivot
			}
			for ; a < b && data[a] < data[pivot]; a++ { // data[a] < pivot
			}
			if a >= b {
				break
			}
			// data[a] == pivot; data[b-1] < pivot
			data[a], data[b-1] = data[b-1], data[a]
			a++
			b--
		}
	}
	// Swap pivot into middle
	data[pivot], data[b-1] = data[b-1], data[pivot]
	return b - 1, c
}

func quickSort(data []int, a, b, maxDepth int) {
	for b-a > 12 { // Use ShellSort for slices <= 12 elements
		if maxDepth == 0 {
			heapSort(data, a, b)
			return
		}
		maxDepth--
		mlo, mhi := doPivot(data, a, b)
		// Avoiding recursion on the larger subproblem guarantees
		// a stack depth of at most lg(b-a).
		if mlo-a < b-mhi {
			quickSort(data, a, mlo, maxDepth)
			a = mhi // i.e., quickSort(data, mhi, b)
		} else {
			quickSort(data, mhi, b, maxDepth)
			b = mlo // i.e., quickSort(data, a, mlo)
		}
	}
	if b-a > 1 {
		// Do ShellSort pass with gap 6
		// It could be written in this simplified form cause b-a <= 12
		for i := a + 6; i < b; i++ {
			if data[i] < data[i-6] {
				data[i], data[i-6] = data[i-6], data[i]
			}
		}
		insertionSort(data, a, b)
	}
}

// maxDepth returns a threshold at which quicksort should switch
// to heapsort. It returns 2*ceil(lg(n+1)).
func maxDepth(n int) int {
	var depth int
	for i := n; i > 0; i >>= 1 {
		depth++
	}
	return depth * 2
}


==> anc/38/shared.go <==
package main

//endsWithSquare checks if the permutation contains a square which ends at the last entry of a.
//buf is storage space which may be used in the computation. buf must have capacity at least 3*len(a).
func endsWithSquare(a []int, buf []int) bool {
	n := len(a)

	//Check for squares of length 4.
	if n >= 4 {
		if a[n-2] < a[n-1] && a[n-4] < a[n-3] {
			return true
		}
		if a[n-2] > a[n-1] && a[n-4] > a[n-3] {
			return true
		}
	}

	//Now check for squares of larger lengths.
	//Since we know the permutation has no squares of length 4, the length of any square must be a multiple of 8.
	for i := 4; i <= n/2; i += 4 {
		patt1 := buf[:i]
		patt2 := buf[n : n+i]
		copy(patt1, a[n-i:n])
		copy(patt2, a[n-2*i:n-i])
		flatten(patt1, buf[2*n:])
		flatten(patt2, buf[2*n:])
		if intsEqual(patt1, patt2) {
			return true
		}
	}
	return false
}

//flatten replaces src by the unique permutation of {0, 1, ..., len(src) - 1} which is order-isomorphic to src.
//If src[i] is the jth smallest entry amongst all the elements in src, then src[i] is set to j.
//buf is storage space that may be used in the computation. buf must have capacity at least len(src).
func flatten(src, buf []int) {
	n := len(src)
	if n == 4 {
		flatten4(src, buf)
		return
	}
	if n == 8 {
		flatten8(src, buf)
		return
	}

	if n == 16 {
		flatten16(src, buf)
		return
	}
	buf = buf[:n]
	copy(buf, src)
	sortInts(buf)

	for i, v := range src {
		u := intsIndex(buf, v)
		src[i] = u
	}
}

//flatten4 uses a sorting network to quickly flatten src when src is of length 4.
func flatten4(src, buf []int) {
	buf = buf[:4]
	buf[0], buf[1], buf[2], buf[3] = 0, 1, 2, 3
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]] = 0, 1, 2, 3
}

//flatten8 uses a sorting network to quickly flatten src when src is of length 8.
func flatten8(src, buf []int) {
	buf = buf[:8]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7] = 0, 1, 2, 3, 4, 5, 6, 7
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[4] > src[6] {
		src[4], src[6] = src[6], src[4]
		buf[4], buf[6] = buf[6], buf[4]
	}
	if src[5] > src[7] {
		src[5], src[7] = src[7], src[5]
		buf[5], buf[7] = buf[7], buf[5]
	}
	if src[0] > src[4] {
		src[0], src[4] = src[4], src[0]
		buf[0], buf[4] = buf[4], buf[0]
	}
	if src[1] > src[5] {
		src[1], src[5] = src[5], src[1]
		buf[1], buf[5] = buf[5], buf[1]
	}
	if src[2] > src[6] {
		src[2], src[6] = src[6], src[2]
		buf[2], buf[6] = buf[6], buf[2]
	}
	if src[3] > src[7] {
		src[3], src[7] = src[7], src[3]
		buf[3], buf[7] = buf[7], buf[3]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[4] > src[5] {
		src[4], src[5] = src[5], src[4]
		buf[4], buf[5] = buf[5], buf[4]
	}
	if src[6] > src[7] {
		src[6], src[7] = src[7], src[6]
		buf[6], buf[7] = buf[7], buf[6]
	}
	if src[2] > src[4] {
		src[2], src[4] = src[4], src[2]
		buf[2], buf[4] = buf[4], buf[2]
	}
	if src[3] > src[5] {
		src[3], src[5] = src[5], src[3]
		buf[3], buf[5] = buf[5], buf[3]
	}
	if src[1] > src[4] {
		src[1], src[4] = src[4], src[1]
		buf[1], buf[4] = buf[4], buf[1]
	}
	if src[3] > src[6] {
		src[3], src[6] = src[6], src[3]
		buf[3], buf[6] = buf[6], buf[3]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}
	if src[3] > src[4] {
		src[3], src[4] = src[4], src[3]
		buf[3], buf[4] = buf[4], buf[3]
	}
	if src[5] > src[6] {
		src[5], src[6] = src[6], src[5]
		buf[5], buf[6] = buf[6], buf[5]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]] = 0, 1, 2, 3, 4, 5, 6, 7
}

//flatten16 uses a sorting network to quickly flatten src when src is of length 16.
func flatten16(src, buf []int) {
	buf = buf[:16]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7], buf[8], buf[9], buf[10], buf[11], buf[12], buf[13], buf[14], buf[15] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15

	comps := [60][2]int{{0, 13}, {1, 12}, {2, 15}, {3, 14}, {4, 8}, {5, 6}, {7, 11}, {9, 10}, {0, 5}, {1, 7}, {2, 9}, {3, 4}, {6, 13}, {8, 14}, {10, 15}, {11, 12}, {0, 1}, {2, 3}, {4, 5}, {6, 8}, {7, 9}, {10, 11}, {12, 13}, {14, 15}, {0, 2}, {1, 3}, {4, 10}, {5, 11}, {6, 7}, {8, 9}, {12, 14}, {13, 15}, {1, 2}, {3, 12}, {4, 6}, {5, 7}, {8, 10}, {9, 11}, {13, 14}, {1, 4}, {2, 6}, {5, 8}, {7, 10}, {9, 13}, {11, 14}, {2, 4}, {3, 6}, {9, 12}, {11, 13}, {3, 5}, {6, 8}, {7, 9}, {10, 12}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {11, 12}, {6, 7}, {8, 9}}

	for i := range comps {
		x, y := comps[i][0], comps[i][1]
		if src[x] > src[y] {
			src[x], src[y] = src[y], src[x]
			buf[x], buf[y] = buf[y], buf[x]
		}
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]], src[buf[8]], src[buf[9]], src[buf[10]], src[buf[11]], src[buf[12]], src[buf[13]], src[buf[14]], src[buf[15]] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15
}

//isBicrucial checks if a is a permutation of {0, 1, ..., lan(a) - 1}, if it square-free and if every left/right extension of a contains a square.
//buf is storage space that may be used in the calculation. buf must be of length at least 4*len(a)+1.
func isBicrucial(a, buf []int) bool {
	return isPermutation(a, buf) && isSquareFree(a, buf) && everyLeftExtensionHasSquare(a, buf) && everyRightExtensionHasSquare(a, buf)
}

//isPermutation checks if a is a permutation of {0, 1, ..., len(a) - 1}.
//buf must have length at least len(a).
func isPermutation(a, buf []int) bool {
	n := len(a)
	buf1 := buf[:n]
	copy(buf1, a)
	sortInts(buf1)

	for i := range buf1 {
		if buf1[i] != i {
			return false
		}
	}

	return true
}

//isSquareFree checks if a is square free.
//It doesn't assume that a is a valid permutation.
//buf must be of length at least 3*len(a).
func isSquareFree(a []int, buf []int) bool {
	for i := 4; i < len(a)+1; i++ {
		if endsWithSquare(a[:i], buf) {
			return false
		}
	}
	return true
}

//everyRightExtensionHasSquare checks if every right extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1.
func everyRightExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	for i := range a {
		b[i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//everyLeftExtensionHasSquare checks if every left extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1
func everyLeftExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	//We also reverse the permutation so we are now extending to the right.
	for i := range a {
		b[n-1-i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//lowLeftExtension returns a lower bound on the length of a permutation which begins with the pattern a and is such that every left extension contains a square. If a is already such a permutation, this returns -1.
//a must be a permutation of {0, ..., len(a) - 1}. buf is storage space that may be used in the computation and must be of length at least 4*len(a) + 1.
//The code first `expands' the permutation a by multiplying every value by 2. It then iterates over each possible left-extension and checks if the new permutation contains a square. If it doesn't, we check if it is possible for the pattern to contain S_1 and currently have an incomplete S_2. If this is the case, we raise the lower bound to 2*|S_1|. If this is not the case, we must have a lower bound of 2*n.
//If there are multiple left-extensions where a can only contain S_1, then each S_1 must be distinct and hence the square is of a different length. This improves the bound slightly.
func lowLeftExtension(a []int, buf []int) int {
	n := len(a)

	if n <= 2 {
		return 7
	}

	b := buf[:n+1]

	//Our code naturally checks for squares at the end of a permutation so we will secretly reverse the permutation here.
	for i := 0; i < n; i++ {
		b[n-i-1] = 2 * a[i]
	}

	lowerBound := -1
	numberWithNoS2 := 0

mainLoop:
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		//Check if this value of j is already covered.
		if endsWithSquare(b, buf[n+1:]) {
			continue
		}

		//Can this have a square which is already half in the permutation?
		//n is at least 3 so a square of length 4 is in the permutation and we only need to check for squares of length a multiple of 8.
		for i := 4; i <= n; i += 4 {
			//Let the extended permutation be (x, a'_0, ..., a'_{n-1}).
			//The potential square is (x, a'_0, ..., a'_{i-2}; a'_{i-1}, ..., a'_{n-1}, ...).
			if 2*i <= n+1 {
				//We are contained entirely in b and would have been found.
				continue
			}
			//The last i elements of b are the reverse of S_1 and the remaining  n + 1 - i are the start of the reverse of S_2
			t := n + 1 - i            //Number of elements in S_2
			patt1 := buf[n+1 : n+1+t] //Take t elements from the buffer to be the start of the reverse of S_1
			//patt1 = (b[i], ..., b[n]) = (a'_{n - i - 1}, ..., a'_0, x)
			for k := 0; k < t; k++ {
				patt1[k] = b[n-t+1+k]
			}

			patt2 := buf[n+1+t : n+1+t+t] //Take t elements from the buffer to be the start of the reverse of S_2
			//patt2 = (b[0], b[1], ..., b[t-1]) = (a'_{n -1}, ..., a'_{i-1})
			for k := 0; k < t; k++ {
				patt2[k] = b[k]
			}

			//Check if patt1 and patt2 are order-isomorphic.
			flatten(patt1, buf[n+1+t+t:])
			flatten(patt2, buf[n+1+t+t:])
			if intsEqual(patt1, patt2) {
				if lowerBound < 2*i {
					lowerBound = 2*i - 1
				}
				continue mainLoop
			}
		}
		// We don't have any of the S_2 here already.
		numberWithNoS2++
	}
	//Since the length of a square must be a multiple of 8 and all of them must be distinct, we can improve the lower bound.
	if numberWithNoS2 > 0 {
		lowerBound = 8*((n+4)/4) + 8*(numberWithNoS2-1) - 1
	}
	return lowerBound
}

//intsIndex returns the index i in [0, n) at which a[i] >= x.
//This is a translation of sort.Search to work on []int.
func intsIndex(a []int, x int) int {
	// Define f(-1) == false and f(n) == true.
	// Invariant: f(i-1) == false, f(j) == true.
	n := len(a)
	i, j := 0, n
	for i < j {
		h := int(uint(i+j) >> 1) // avoid overflow when computing h
		// i ≤ h < j
		if a[h] < x {
			i = h + 1 // preserves f(i-1) == false
		} else {
			j = h // preserves f(j) == true
		}
	}
	// i == j, f(i-1) == false, and f(j) (= f(i)) == true  =>  answer is i.
	return i
}

//intsEqual returns true if a and b are the same and false otherwise.
func intsEqual(a, b []int) bool {
	if a == nil && b == nil {
		return true
	}
	if a == nil || b == nil {
		return false
	}
	if len(a) != len(b) {
		return false
	}
	for i := range a {
		if a[i] != b[i] {
			return false
		}
	}
	return true
}

//intsCompare returns 1 if a is greater than b in lexicographic order, 0 if they are equal and -1 if b is greater than a.
func intsCompare(a, b []int) int {
	for i := 0; ; i++ {
		if i >= len(a) && i >= len(b) {
			return 0
		}
		if i >= len(a) {
			return -1
		}
		if i >= len(b) {
			return 1
		}

		if a[i] > b[i] {
			return 1
		}
		if a[i] < b[i] {
			return -1
		}
	}
}

//PermutationExtensionIterator holds the state for an iterator which iterates over all permutations by extending the permutation to the right.
type PermutationExtensionIterator struct {
	n     int
	a     []int
	f     func([]int) bool
	first bool
}

//PermutationsByExtension iterates over all permutations of {0, 1, ..., n -1} which pass the test function f at every step. The iterator starts with the empty permutation. It then does a DFS where the children of the permutation P of with length l < n are the permutations of length l + 1 formed by appending a number x in {0, ..., l} and increasing by 1 every entry of P which is at least x. The function f is called at each node of the DFS and the iterator will prune the children of a node v is f(v) is false.
func PermutationsByExtension(n int, f func([]int) bool) *PermutationExtensionIterator {
	return &PermutationExtensionIterator{n: n, a: nil, f: f}
}

//Value returns the current permutation.
//You must not modify the returned valued.
func (iter *PermutationExtensionIterator) Value() []int {
	return iter.a
}

//Next attempts to move to the next valid permutation, returning true if one exists and false otherwise.
func (iter *PermutationExtensionIterator) Next() bool {
	//Initialise
	if iter.a == nil || iter.first {
		//The first call of Next()
		iter.first = false
		iter.a = make([]int, 0, iter.n)
		if iter.n == 0 {
			return true
		}
	} else {
		//Not the first call so the last thing we did was visit a permutation.
		goto x3
	}

	//Extend
x1:
	iter.a = append(iter.a, len(iter.a))
	//Test
x2:
	if iter.f(iter.a) {
		//Success
		if len(iter.a) == iter.n {
			return true
		}
		goto x1
	}

	//Test has failed so we need to increase the state.
x3:
	if len(iter.a) == 0 {
		return false
	}

	x := iter.a[len(iter.a)-1]
	if x == 0 {
		iter.a = iter.a[:len(iter.a)-1]
		for i := range iter.a {
			iter.a[i]--
		}
		goto x3
	}

	for i := range iter.a {
		if iter.a[i] == x-1 {
			iter.a[i]++
			break
		}
	}
	iter.a[len(iter.a)-1]--
	goto x2

}


==> anc/README.md <==
# Bicrucial Permutations

This is the code to accompany the paper _The lengths for which bicrucial square-free permutations exist_.
The code is split into several folders with each folder containing the code for one particular task.

 - `38`: Exhaustively check that there are no square-free bicrucial permutations of length 38.
 - `bicrucial`: Count the number of bicrucial square-free permutations of a given length.
 - `check`: Print information about the short permutations claimed to be square-free, left-crucial, right-crucial or bicrucial.
 - `even`: Generate bicrucial permutations of even lengths using the construction in Theorem 6.
 - `left-crucial`: Count the number of left-crucial square-free permutations of a given length.
 - `odd`: Generate bicrucial permutations of length 8k + 3 using the construction in Theorem 5.
 - `square-free`: Count the number of square-free permutations of a given length.

Each folder contains three `.go` files: `shared.go`, `ints_sort.go` and one file specific to the folder. The file `shared.go` contains functions which are shared between several of programs. It contains functions to ``flatten" a vector (replace it with the unique order-isomorphic permutation of {0, 1, ..., n-1}), to test if a permutation is square-free and many similar functions. It also contains an iterator to iterate over all permutations using a depth-first search (DFS) where the children of a permutation are the right-extensions of the permutation. This takes a test function which determines if the DFS should allow the permutation. The searches are mostly done by changing this function. 

The programs to count permutations require the argument `n` to be passed (e.g. `-n 11`) where `n` is the length of the permutations to count. They also take the optional argument `numWorkers` which will split the work across `numWorkers` goroutines. In general, these will run in parallel if there is a sufficient number of cores. For example, the following command moves into the bicrucial directory (from this directory) and runs the program to enumerate all bicrucial permutations of length 19 using 4 goroutines.

````bash
cd bicrucial
go run bicrucial.go ints_sort.go shared.go -n 19 -numWorkers 4
# Sample output: Found 162190472 bicrucial permutations of length 19 in 7.9647576s.
````

The program `38` to exhaustively check there are no square-free bicrucial permutations of length 38 only takes the parameter `numWorkers` to split the work across several goroutines. The programs `odd` and `even` do not take any parameters, nor does `check`.



==> anc/bicrucial/bicrucial.go <==
package main

import (
	"flag"
	"fmt"
	"time"
)

func main() {
	numWorkersPtr := flag.Int("numWorkers", 1, "The number of concurrent goroutines to use to enumerate the permutations.")
	nPtr := flag.Int("n", 13, "The size of the permutations to search for.")

	flag.Parse()

	numWorkers := *numWorkersPtr
	n := *nPtr

	start := time.Now()
	var count int
	if n%2 == 0 {
		c := make(chan int)
		for i := 0; i < numWorkers; i++ {
			tmp := i
			go func(c chan int) {
				c <- countEven(n, tmp, numWorkers)
			}(c)
		}
		for i := 0; i < numWorkers; i++ {
			count += <-c
		}
		close(c)
	} else {
		c := make(chan int)
		for i := 0; i < numWorkers; i++ {
			tmp := i
			go func(c chan int) {
				c <- countOdd(n, tmp, numWorkers)
			}(c)
		}
		for i := 0; i < numWorkers; i++ {
			count += <-c
		}
		close(c)
	}
	fmt.Printf("Found %v bicrucial permutations of length %v in %v.\n", count, n, time.Since(start))

}

func countEven(n, b, m int) int {
	if n <= 2 {
		return 0
	}
	becameLeftCrucial := n + 1
	midCount := 0
	buf := make([]int, 6*n)
	//Should we allow the permutation?
	t := func(a []int) bool {
		if len(a) == 2 && a[0] < a[1] {
			return false
		}
		if len(a) == 3 && a[1] < a[2] {
			return false
		}
		if len(a) == n/2 {
			midCount++
			if midCount%m != b {
				return false
			}
			midCount = b
		}
		//Do we need to check if we can be left-crucial?
		if becameLeftCrucial >= len(a) {
			//We are no longer the same on the first becameLeftCrucial entries.
			becameLeftCrucial = n + 1
			if c := lowLeftExtension(a, buf); c > n {
				return false
			} else if c == -1 {
				becameLeftCrucial = len(a)
			}
		}
		return !endsWithSquare(a, buf)
	}
	iter := PermutationsByExtension(n, t)
	count := 0
	for iter.Next() {
		//Check if we are right-crucial
		if !everyRightExtensionHasSquare(iter.Value(), buf) {
			continue
		}
		count++
	}
	return 4 * count
}

func countOdd(n int, b, m int) int {
	if n <= 7 {
		return 0
	}

	buf := make([]int, 6*n)
	lostSymNum := n + 1
	becameLeftCrucial := n + 1
	midCount := 0
	t := func(a []int) bool {
		if len(a) == n/2 {
			midCount++
			if midCount%m != b {
				return false
			}
			midCount = b
		}
		//Do we need to check if we can be left-crucial?
		if becameLeftCrucial >= len(a) {
			//We are no longer the same on the first becameLeftCrucial entries.
			becameLeftCrucial = n + 1
			if c := lowLeftExtension(a, buf); c > n {
				return false
			} else if c == -1 {
				becameLeftCrucial = len(a)
			}
		}
		return !endsWithSquare(a, buf) && isCanonicalOdd(a, n, buf, &lostSymNum)
	}
	iter := PermutationsByExtension(n, t)
	countNoSym := 0
	countSym := 0
	for iter.Next() {
		//Check if we are right-crucial
		if !everyRightExtensionHasSquare(iter.Value(), buf) {
			continue
		}
		//Check for symmetry
		if lostSymNum == n+1 {
			countSym++
		} else {
			countNoSym++
		}
	}
	return 4*countNoSym + 2*countSym
}

//buf must be of length at least 5*n.
func isCanonicalOdd(a []int, n int, buf []int, lostSymNumPtr *int) bool {
	m := len(a)
	if m > *lostSymNumPtr {
		return true
	}

	*lostSymNumPtr = n + 1

	mid := n / 2     //This is really (n-1)/2 but this is just n / 2 in integer arithemetic as n is odd.
	l := m - mid - 1 //This is the number of points we have past the mid point.

	if l <= 0 {
		return true
	}

	if l == 1 {
		if a[mid-1] < a[mid+1] && a[mid-1] < a[mid] {
			if a[mid] > a[mid+1] {
				*lostSymNumPtr = m
			}
			return true
		}
		return false

	}

	patt1 := buf[:2*l+1]
	patt2 := buf[2*l+1 : 4*l+2]
	copy(patt1, a[mid-l:])
	flatten(patt1, buf[4*l+2:])

	//Check the reverse flip
	for i := range patt2 {
		patt2[i] = 2*l - patt1[2*l-i]
	}
	if c := intsCompare(patt1, patt2); c > 0 {
		return false
	} else if c == 0 {
		*lostSymNumPtr = n + 1
		return true
	}
	*lostSymNumPtr = m
	return true
}


==> anc/bicrucial/ints_sort.go <==
package main

//sortInts sorts the slice a into ascending order.
//The function is a direct translation of the standard library sort.Sort function to work on []int. This offers a non-negligible speed up and results in fewer allocations.
func sortInts(a []int) {
	n := len(a)
	quickSort(a, 0, n, maxDepth(n))
}

//The following code is copied directly from sort.Sort.

// Copyright 2009 The Go Authors. All rights reserved.

// Insertion sort
func insertionSort(data []int, a, b int) {
	for i := a + 1; i < b; i++ {
		for j := i; j > a && data[j] < data[j-1]; j-- {
			data[j], data[j-1] = data[j-1], data[j]
		}
	}
}

// siftDown implements the heap property on data[lo, hi).
// first is an offset into the array where the root of the heap lies.
func siftDown(data []int, lo, hi, first int) {
	root := lo
	for {
		child := 2*root + 1
		if child >= hi {
			break
		}
		if child+1 < hi && data[first+child] < data[first+child+1] {
			child++
		}
		if data[first+root] >= data[first+child] {
			return
		}
		data[first+root], data[first+child] = data[first+child], data[first+root]
		root = child
	}
}

func heapSort(data []int, a, b int) {
	first := a
	lo := 0
	hi := b - a

	// Build heap with greatest element at top.
	for i := (hi - 1) / 2; i >= 0; i-- {
		siftDown(data, i, hi, first)
	}

	// Pop elements, largest first, into end of data.
	for i := hi - 1; i >= 0; i-- {
		data[first], data[first+i] = data[first+i], data[first]
		siftDown(data, lo, i, first)
	}
}

// Quicksort, loosely following Bentley and McIlroy,
// ``Engineering a Sort Function,'' SP&E November 1993.

// medianOfThree moves the median of the three values data[m0], data[m1], data[m2] into data[m1].
func medianOfThree(data []int, m1, m0, m2 int) {
	// sort 3 elements
	if data[m1] < data[m0] {
		data[m1], data[m0] = data[m0], data[m1]
	}
	// data[m0] <= data[m1]
	if data[m2] < data[m1] {
		data[m2], data[m1] = data[m1], data[m2]
		// data[m0] <= data[m2] && data[m1] < data[m2]
		if data[m1] < data[m0] {
			data[m1], data[m0] = data[m0], data[m1]
		}
	}
	// now data[m0] <= data[m1] <= data[m2]
}

func doPivot(data []int, lo, hi int) (midlo, midhi int) {
	m := int(uint(lo+hi) >> 1) // Written like this to avoid integer overflow.
	if hi-lo > 40 {
		// Tukey's ``Ninther,'' median of three medians of three.
		s := (hi - lo) / 8
		medianOfThree(data, lo, lo+s, lo+2*s)
		medianOfThree(data, m, m-s, m+s)
		medianOfThree(data, hi-1, hi-1-s, hi-1-2*s)
	}
	medianOfThree(data, lo, m, hi-1)

	// Invariants are:
	//	data[lo] = pivot (set up by ChoosePivot)
	//	data[lo < i < a] < pivot
	//	data[a <= i < b] <= pivot
	//	data[b <= i < c] unexamined
	//	data[c <= i < hi-1] > pivot
	//	data[hi-1] >= pivot
	pivot := lo
	a, c := lo+1, hi-1

	for ; a < c && data[a] < data[pivot]; a++ {
	}
	b := a
	for {
		for ; b < c && data[b] <= data[pivot]; b++ { // data[b] <= pivot
		}
		for ; b < c && data[pivot] < data[c-1]; c-- { // data[c-1] > pivot
		}
		if b >= c {
			break
		}
		// data[b] > pivot; data[c-1] <= pivot
		data[b], data[c-1] = data[c-1], data[b]
		b++
		c--
	}
	// If hi-c<3 then there are duplicates (by property of median of nine).
	// Let's be a bit more conservative, and set border to 5.
	protect := hi-c < 5
	if !protect && hi-c < (hi-lo)/4 {
		// Lets test some points for equality to pivot
		dups := 0
		if data[hi-1] <= data[pivot] { // data[hi-1] = pivot
			data[c], data[hi-1] = data[hi-1], data[c]
			c++
			dups++
		}
		if data[pivot] <= data[b-1] { // data[b-1] = pivot
			b--
			dups++
		}
		// m-lo = (hi-lo)/2 > 6
		// b-lo > (hi-lo)*3/4-1 > 8
		// ==> m < b ==> data[m] <= pivot
		if data[pivot] <= data[m] { // data[m] = pivot
			data[m], data[b-1] = data[b-1], data[m]
			b--
			dups++
		}
		// if at least 2 points are equal to pivot, assume skewed distribution
		protect = dups > 1
	}
	if protect {
		// Protect against a lot of duplicates
		// Add invariant:
		//	data[a <= i < b] unexamined
		//	data[b <= i < c] = pivot
		for {
			for ; a < b && data[pivot] <= data[b-1]; b-- { // data[b] == pivot
			}
			for ; a < b && data[a] < data[pivot]; a++ { // data[a] < pivot
			}
			if a >= b {
				break
			}
			// data[a] == pivot; data[b-1] < pivot
			data[a], data[b-1] = data[b-1], data[a]
			a++
			b--
		}
	}
	// Swap pivot into middle
	data[pivot], data[b-1] = data[b-1], data[pivot]
	return b - 1, c
}

func quickSort(data []int, a, b, maxDepth int) {
	for b-a > 12 { // Use ShellSort for slices <= 12 elements
		if maxDepth == 0 {
			heapSort(data, a, b)
			return
		}
		maxDepth--
		mlo, mhi := doPivot(data, a, b)
		// Avoiding recursion on the larger subproblem guarantees
		// a stack depth of at most lg(b-a).
		if mlo-a < b-mhi {
			quickSort(data, a, mlo, maxDepth)
			a = mhi // i.e., quickSort(data, mhi, b)
		} else {
			quickSort(data, mhi, b, maxDepth)
			b = mlo // i.e., quickSort(data, a, mlo)
		}
	}
	if b-a > 1 {
		// Do ShellSort pass with gap 6
		// It could be written in this simplified form cause b-a <= 12
		for i := a + 6; i < b; i++ {
			if data[i] < data[i-6] {
				data[i], data[i-6] = data[i-6], data[i]
			}
		}
		insertionSort(data, a, b)
	}
}

// maxDepth returns a threshold at which quicksort should switch
// to heapsort. It returns 2*ceil(lg(n+1)).
func maxDepth(n int) int {
	var depth int
	for i := n; i > 0; i >>= 1 {
		depth++
	}
	return depth * 2
}


==> anc/bicrucial/shared.go <==
package main

//endsWithSquare checks if the permutation contains a square which ends at the last entry of a.
//buf is storage space which may be used in the computation. buf must have capacity at least 3*len(a).
func endsWithSquare(a []int, buf []int) bool {
	n := len(a)

	//Check for squares of length 4.
	if n >= 4 {
		if a[n-2] < a[n-1] && a[n-4] < a[n-3] {
			return true
		}
		if a[n-2] > a[n-1] && a[n-4] > a[n-3] {
			return true
		}
	}

	//Now check for squares of larger lengths.
	//Since we know the permutation has no squares of length 4, the length of any square must be a multiple of 8.
	for i := 4; i <= n/2; i += 4 {
		patt1 := buf[:i]
		patt2 := buf[n : n+i]
		copy(patt1, a[n-i:n])
		copy(patt2, a[n-2*i:n-i])
		flatten(patt1, buf[2*n:])
		flatten(patt2, buf[2*n:])
		if intsEqual(patt1, patt2) {
			return true
		}
	}
	return false
}

//flatten replaces src by the unique permutation of {0, 1, ..., len(src) - 1} which is order-isomorphic to src.
//If src[i] is the jth smallest entry amongst all the elements in src, then src[i] is set to j.
//buf is storage space that may be used in the computation. buf must have capacity at least len(src).
func flatten(src, buf []int) {
	n := len(src)
	if n == 4 {
		flatten4(src, buf)
		return
	}
	if n == 8 {
		flatten8(src, buf)
		return
	}

	if n == 16 {
		flatten16(src, buf)
		return
	}
	buf = buf[:n]
	copy(buf, src)
	sortInts(buf)

	for i, v := range src {
		u := intsIndex(buf, v)
		src[i] = u
	}
}

//flatten4 uses a sorting network to quickly flatten src when src is of length 4.
func flatten4(src, buf []int) {
	buf = buf[:4]
	buf[0], buf[1], buf[2], buf[3] = 0, 1, 2, 3
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]] = 0, 1, 2, 3
}

//flatten8 uses a sorting network to quickly flatten src when src is of length 8.
func flatten8(src, buf []int) {
	buf = buf[:8]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7] = 0, 1, 2, 3, 4, 5, 6, 7
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[4] > src[6] {
		src[4], src[6] = src[6], src[4]
		buf[4], buf[6] = buf[6], buf[4]
	}
	if src[5] > src[7] {
		src[5], src[7] = src[7], src[5]
		buf[5], buf[7] = buf[7], buf[5]
	}
	if src[0] > src[4] {
		src[0], src[4] = src[4], src[0]
		buf[0], buf[4] = buf[4], buf[0]
	}
	if src[1] > src[5] {
		src[1], src[5] = src[5], src[1]
		buf[1], buf[5] = buf[5], buf[1]
	}
	if src[2] > src[6] {
		src[2], src[6] = src[6], src[2]
		buf[2], buf[6] = buf[6], buf[2]
	}
	if src[3] > src[7] {
		src[3], src[7] = src[7], src[3]
		buf[3], buf[7] = buf[7], buf[3]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[4] > src[5] {
		src[4], src[5] = src[5], src[4]
		buf[4], buf[5] = buf[5], buf[4]
	}
	if src[6] > src[7] {
		src[6], src[7] = src[7], src[6]
		buf[6], buf[7] = buf[7], buf[6]
	}
	if src[2] > src[4] {
		src[2], src[4] = src[4], src[2]
		buf[2], buf[4] = buf[4], buf[2]
	}
	if src[3] > src[5] {
		src[3], src[5] = src[5], src[3]
		buf[3], buf[5] = buf[5], buf[3]
	}
	if src[1] > src[4] {
		src[1], src[4] = src[4], src[1]
		buf[1], buf[4] = buf[4], buf[1]
	}
	if src[3] > src[6] {
		src[3], src[6] = src[6], src[3]
		buf[3], buf[6] = buf[6], buf[3]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}
	if src[3] > src[4] {
		src[3], src[4] = src[4], src[3]
		buf[3], buf[4] = buf[4], buf[3]
	}
	if src[5] > src[6] {
		src[5], src[6] = src[6], src[5]
		buf[5], buf[6] = buf[6], buf[5]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]] = 0, 1, 2, 3, 4, 5, 6, 7
}

//flatten16 uses a sorting network to quickly flatten src when src is of length 16.
func flatten16(src, buf []int) {
	buf = buf[:16]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7], buf[8], buf[9], buf[10], buf[11], buf[12], buf[13], buf[14], buf[15] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15

	comps := [60][2]int{{0, 13}, {1, 12}, {2, 15}, {3, 14}, {4, 8}, {5, 6}, {7, 11}, {9, 10}, {0, 5}, {1, 7}, {2, 9}, {3, 4}, {6, 13}, {8, 14}, {10, 15}, {11, 12}, {0, 1}, {2, 3}, {4, 5}, {6, 8}, {7, 9}, {10, 11}, {12, 13}, {14, 15}, {0, 2}, {1, 3}, {4, 10}, {5, 11}, {6, 7}, {8, 9}, {12, 14}, {13, 15}, {1, 2}, {3, 12}, {4, 6}, {5, 7}, {8, 10}, {9, 11}, {13, 14}, {1, 4}, {2, 6}, {5, 8}, {7, 10}, {9, 13}, {11, 14}, {2, 4}, {3, 6}, {9, 12}, {11, 13}, {3, 5}, {6, 8}, {7, 9}, {10, 12}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {11, 12}, {6, 7}, {8, 9}}

	for i := range comps {
		x, y := comps[i][0], comps[i][1]
		if src[x] > src[y] {
			src[x], src[y] = src[y], src[x]
			buf[x], buf[y] = buf[y], buf[x]
		}
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]], src[buf[8]], src[buf[9]], src[buf[10]], src[buf[11]], src[buf[12]], src[buf[13]], src[buf[14]], src[buf[15]] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15
}

//isBicrucial checks if a is a permutation of {0, 1, ..., lan(a) - 1}, if it square-free and if every left/right extension of a contains a square.
//buf is storage space that may be used in the calculation. buf must be of length at least 4*len(a)+1.
func isBicrucial(a, buf []int) bool {
	return isPermutation(a, buf) && isSquareFree(a, buf) && everyLeftExtensionHasSquare(a, buf) && everyRightExtensionHasSquare(a, buf)
}

//isPermutation checks if a is a permutation of {0, 1, ..., len(a) - 1}.
//buf must have length at least len(a).
func isPermutation(a, buf []int) bool {
	n := len(a)
	buf1 := buf[:n]
	copy(buf1, a)
	sortInts(buf1)

	for i := range buf1 {
		if buf1[i] != i {
			return false
		}
	}

	return true
}

//isSquareFree checks if a is square free.
//It doesn't assume that a is a valid permutation.
//buf must be of length at least 3*len(a).
func isSquareFree(a []int, buf []int) bool {
	for i := 4; i < len(a)+1; i++ {
		if endsWithSquare(a[:i], buf) {
			return false
		}
	}
	return true
}

//everyRightExtensionHasSquare checks if every right extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1.
func everyRightExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	for i := range a {
		b[i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//everyLeftExtensionHasSquare checks if every left extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1
func everyLeftExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	//We also reverse the permutation so we are now extending to the right.
	for i := range a {
		b[n-1-i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//lowLeftExtension returns a lower bound on the length of a permutation which begins with the pattern a and is such that every left extension contains a square. If a is already such a permutation, this returns -1.
//a must be a permutation of {0, ..., len(a) - 1}. buf is storage space that may be used in the computation and must be of length at least 4*len(a) + 1.
//The code first `expands' the permutation a by multiplying every value by 2. It then iterates over each possible left-extension and checks if the new permutation contains a square. If it doesn't, we check if it is possible for the pattern to contain S_1 and currently have an incomplete S_2. If this is the case, we raise the lower bound to 2*|S_1|. If this is not the case, we must have a lower bound of 2*n.
//If there are multiple left-extensions where a can only contain S_1, then each S_1 must be distinct and hence the square is of a different length. This improves the bound slightly.
func lowLeftExtension(a []int, buf []int) int {
	n := len(a)

	if n <= 2 {
		return 7
	}

	b := buf[:n+1]

	//Our code naturally checks for squares at the end of a permutation so we will secretly reverse the permutation here.
	for i := 0; i < n; i++ {
		b[n-i-1] = 2 * a[i]
	}

	lowerBound := -1
	numberWithNoS2 := 0

mainLoop:
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		//Check if this value of j is already covered.
		if endsWithSquare(b, buf[n+1:]) {
			continue
		}

		//Can this have a square which is already half in the permutation?
		//n is at least 3 so a square of length 4 is in the permutation and we only need to check for squares of length a multiple of 8.
		for i := 4; i <= n; i += 4 {
			//Let the extended permutation be (x, a'_0, ..., a'_{n-1}).
			//The potential square is (x, a'_0, ..., a'_{i-2}; a'_{i-1}, ..., a'_{n-1}, ...).
			if 2*i <= n+1 {
				//We are contained entirely in b and would have been found.
				continue
			}
			//The last i elements of b are the reverse of S_1 and the remaining  n + 1 - i are the start of the reverse of S_2
			t := n + 1 - i            //Number of elements in S_2
			patt1 := buf[n+1 : n+1+t] //Take t elements from the buffer to be the start of the reverse of S_1
			//patt1 = (b[i], ..., b[n]) = (a'_{n - i - 1}, ..., a'_0, x)
			for k := 0; k < t; k++ {
				patt1[k] = b[n-t+1+k]
			}

			patt2 := buf[n+1+t : n+1+t+t] //Take t elements from the buffer to be the start of the reverse of S_2
			//patt2 = (b[0], b[1], ..., b[t-1]) = (a'_{n -1}, ..., a'_{i-1})
			for k := 0; k < t; k++ {
				patt2[k] = b[k]
			}

			//Check if patt1 and patt2 are order-isomorphic.
			flatten(patt1, buf[n+1+t+t:])
			flatten(patt2, buf[n+1+t+t:])
			if intsEqual(patt1, patt2) {
				if lowerBound < 2*i {
					lowerBound = 2*i - 1
				}
				continue mainLoop
			}
		}
		// We don't have any of the S_2 here already.
		numberWithNoS2++
	}
	//Since the length of a square must be a multiple of 8 and all of them must be distinct, we can improve the lower bound.
	if numberWithNoS2 > 0 {
		lowerBound = 8*((n+4)/4) + 8*(numberWithNoS2-1) - 1
	}
	return lowerBound
}

//intsIndex returns the index i in [0, n) at which a[i] >= x.
//This is a translation of sort.Search to work on []int.
func intsIndex(a []int, x int) int {
	// Define f(-1) == false and f(n) == true.
	// Invariant: f(i-1) == false, f(j) == true.
	n := len(a)
	i, j := 0, n
	for i < j {
		h := int(uint(i+j) >> 1) // avoid overflow when computing h
		// i ≤ h < j
		if a[h] < x {
			i = h + 1 // preserves f(i-1) == false
		} else {
			j = h // preserves f(j) == true
		}
	}
	// i == j, f(i-1) == false, and f(j) (= f(i)) == true  =>  answer is i.
	return i
}

//intsEqual returns true if a and b are the same and false otherwise.
func intsEqual(a, b []int) bool {
	if a == nil && b == nil {
		return true
	}
	if a == nil || b == nil {
		return false
	}
	if len(a) != len(b) {
		return false
	}
	for i := range a {
		if a[i] != b[i] {
			return false
		}
	}
	return true
}

//intsCompare returns 1 if a is greater than b in lexicographic order, 0 if they are equal and -1 if b is greater than a.
func intsCompare(a, b []int) int {
	for i := 0; ; i++ {
		if i >= len(a) && i >= len(b) {
			return 0
		}
		if i >= len(a) {
			return -1
		}
		if i >= len(b) {
			return 1
		}

		if a[i] > b[i] {
			return 1
		}
		if a[i] < b[i] {
			return -1
		}
	}
}

//PermutationExtensionIterator holds the state for an iterator which iterates over all permutations by extending the permutation to the right.
type PermutationExtensionIterator struct {
	n     int
	a     []int
	f     func([]int) bool
	first bool
}

//PermutationsByExtension iterates over all permutations of {0, 1, ..., n -1} which pass the test function f at every step. The iterator starts with the empty permutation. It then does a DFS where the children of the permutation P of with length l < n are the permutations of length l + 1 formed by appending a number x in {0, ..., l} and increasing by 1 every entry of P which is at least x. The function f is called at each node of the DFS and the iterator will prune the children of a node v is f(v) is false.
func PermutationsByExtension(n int, f func([]int) bool) *PermutationExtensionIterator {
	return &PermutationExtensionIterator{n: n, a: nil, f: f}
}

//Value returns the current permutation.
//You must not modify the returned valued.
func (iter *PermutationExtensionIterator) Value() []int {
	return iter.a
}

//Next attempts to move to the next valid permutation, returning true if one exists and false otherwise.
func (iter *PermutationExtensionIterator) Next() bool {
	//Initialise
	if iter.a == nil || iter.first {
		//The first call of Next()
		iter.first = false
		iter.a = make([]int, 0, iter.n)
		if iter.n == 0 {
			return true
		}
	} else {
		//Not the first call so the last thing we did was visit a permutation.
		goto x3
	}

	//Extend
x1:
	iter.a = append(iter.a, len(iter.a))
	//Test
x2:
	if iter.f(iter.a) {
		//Success
		if len(iter.a) == iter.n {
			return true
		}
		goto x1
	}

	//Test has failed so we need to increase the state.
x3:
	if len(iter.a) == 0 {
		return false
	}

	x := iter.a[len(iter.a)-1]
	if x == 0 {
		iter.a = iter.a[:len(iter.a)-1]
		for i := range iter.a {
			iter.a[i]--
		}
		goto x3
	}

	for i := range iter.a {
		if iter.a[i] == x-1 {
			iter.a[i]++
			break
		}
	}
	iter.a[len(iter.a)-1]--
	goto x2

}


==> anc/check/check.go <==
package main

import "fmt"

func main() {
	buf := make([]int, 4*46+1)
	//perms contains the permutations we wish to check are square-free, left-crucial etc.
	perms := [][]int{
		//Proof of Theorem 5
		//Want right-crucial
		{3, 8, 5, 2, 4, 9, 1, 0, 7, 10, 6},
		//Want left-crucial
		{0, 6, 5, 2, 4, 7, 3, 1, 8, 14, 13, 9, 12, 15, 11, 10},
		//Want square-free
		{5, 4, 0, 3, 6, 2, 1, 10, 15, 12, 9, 11, 16, 8, 7, 14, 17, 13},

		//Proof of Theorem 6
		//Want left-crucial
		{8, 2, 0, 20, 29, 19, 3, 4, 7, 5, 1, 30, 31, 21, 6, 9, 22, 12, 10, 24, 26, 23, 13, 14, 17, 15, 11, 27, 28, 25, 16, 18},
		//Want right-crucial
		{1, 0, 4, 6, 3, 2, 5},
		//Want right-crucial
		{1, 0, 6, 8, 5, 3, 4, 7, 2},
		//Want right-crucial
		{0, 4, 7, 3, 1, 2, 8, 6, 5, 11, 13, 10, 9, 12},
		//Want right-crucial
		{0, 4, 7, 3, 1, 2, 8, 6, 5, 13, 15, 12, 10, 11, 14, 9},
		//Want right-crucial
		{0, 4, 7, 3, 1, 2, 8, 6, 5, 12, 13, 11, 9, 10, 16, 15, 14, 17},
		//Want right-crucial
		{0, 9, 12, 8, 1, 7, 13, 11, 10, 14, 15, 6, 3, 4, 17, 16, 5, 18, 19, 2},

		//Small even n
		//Want bicrucial and length 34
		{8, 2, 0, 21, 30, 20, 3, 4, 7, 5, 1, 31, 32, 22, 6, 9, 23, 12, 10, 25, 27, 24, 13, 14, 18, 15, 11, 28, 29, 26, 17, 19, 33, 16},
		//Want bicrucial and length 36
		{27, 33, 35, 22, 21, 26, 32, 31, 28, 30, 34, 19, 12, 20, 29, 25, 11, 18, 24, 9, 7, 10, 17, 16, 13, 15, 23, 4, 2, 5, 14, 8, 1, 3, 6, 0},
		//Want bicrucial and length 40
		{8, 2, 0, 20, 29, 19, 3, 4, 7, 5, 1, 30, 31, 21, 6, 9, 22, 12, 10, 24, 26, 23, 13, 14, 17, 15, 11, 27, 28, 25, 16, 18, 34, 33, 32, 37, 39, 36, 35, 38},
		//Want bicrucial and length 42
		{8, 2, 0, 20, 29, 19, 3, 4, 7, 5, 1, 30, 31, 21, 6, 9, 22, 12, 10, 24, 26, 23, 13, 14, 17, 15, 11, 27, 28, 25, 16, 18, 34, 33, 32, 39, 41, 38, 36, 37, 40, 35},
		//Want bicrucial and length 44
		{8, 2, 0, 20, 29, 19, 3, 4, 7, 5, 1, 30, 31, 21, 6, 9, 22, 12, 10, 24, 26, 23, 13, 14, 17, 15, 11, 27, 28, 25, 16, 18, 34, 33, 32, 38, 42, 37, 35, 36, 41, 40, 39, 43},
		//Want bicrucial and length 46
		{8, 2, 0, 25, 34, 24, 3, 4, 7, 5, 1, 35, 36, 26, 6, 9, 27, 12, 10, 29, 31, 28, 13, 14, 17, 15, 11, 32, 33, 30, 16, 23, 39, 38, 37, 40, 41, 22, 19, 20, 43, 42, 21, 44, 45, 18},
	}

	for _, a := range perms {
		fmt.Printf("Input:         %v\n", a)
		fmt.Printf("Length:        %v\n", len(a))
		fmt.Printf("Permutation:   %v\n", isPermutation(a, buf))
		fmt.Printf("Square-free:   %v\n", isSquareFree(a, buf))
		fmt.Printf("Left-crucial:  %v\n", isSquareFree(a, buf) && everyLeftExtensionHasSquare(a, buf))
		fmt.Printf("Right-crucial: %v\n", isSquareFree(a, buf) && everyRightExtensionHasSquare(a, buf))
		fmt.Printf("Bicrucial:     %v\n", isSquareFree(a, buf) && everyLeftExtensionHasSquare(a, buf) && everyRightExtensionHasSquare(a, buf))
		fmt.Println("")
	}
}


==> anc/check/ints_sort.go <==
package main

//sortInts sorts the slice a into ascending order.
//The function is a direct translation of the standard library sort.Sort function to work on []int. This offers a non-negligible speed up and results in fewer allocations.
func sortInts(a []int) {
	n := len(a)
	quickSort(a, 0, n, maxDepth(n))
}

//The following code is copied directly from sort.Sort.

// Copyright 2009 The Go Authors. All rights reserved.

// Insertion sort
func insertionSort(data []int, a, b int) {
	for i := a + 1; i < b; i++ {
		for j := i; j > a && data[j] < data[j-1]; j-- {
			data[j], data[j-1] = data[j-1], data[j]
		}
	}
}

// siftDown implements the heap property on data[lo, hi).
// first is an offset into the array where the root of the heap lies.
func siftDown(data []int, lo, hi, first int) {
	root := lo
	for {
		child := 2*root + 1
		if child >= hi {
			break
		}
		if child+1 < hi && data[first+child] < data[first+child+1] {
			child++
		}
		if data[first+root] >= data[first+child] {
			return
		}
		data[first+root], data[first+child] = data[first+child], data[first+root]
		root = child
	}
}

func heapSort(data []int, a, b int) {
	first := a
	lo := 0
	hi := b - a

	// Build heap with greatest element at top.
	for i := (hi - 1) / 2; i >= 0; i-- {
		siftDown(data, i, hi, first)
	}

	// Pop elements, largest first, into end of data.
	for i := hi - 1; i >= 0; i-- {
		data[first], data[first+i] = data[first+i], data[first]
		siftDown(data, lo, i, first)
	}
}

// Quicksort, loosely following Bentley and McIlroy,
// ``Engineering a Sort Function,'' SP&E November 1993.

// medianOfThree moves the median of the three values data[m0], data[m1], data[m2] into data[m1].
func medianOfThree(data []int, m1, m0, m2 int) {
	// sort 3 elements
	if data[m1] < data[m0] {
		data[m1], data[m0] = data[m0], data[m1]
	}
	// data[m0] <= data[m1]
	if data[m2] < data[m1] {
		data[m2], data[m1] = data[m1], data[m2]
		// data[m0] <= data[m2] && data[m1] < data[m2]
		if data[m1] < data[m0] {
			data[m1], data[m0] = data[m0], data[m1]
		}
	}
	// now data[m0] <= data[m1] <= data[m2]
}

func doPivot(data []int, lo, hi int) (midlo, midhi int) {
	m := int(uint(lo+hi) >> 1) // Written like this to avoid integer overflow.
	if hi-lo > 40 {
		// Tukey's ``Ninther,'' median of three medians of three.
		s := (hi - lo) / 8
		medianOfThree(data, lo, lo+s, lo+2*s)
		medianOfThree(data, m, m-s, m+s)
		medianOfThree(data, hi-1, hi-1-s, hi-1-2*s)
	}
	medianOfThree(data, lo, m, hi-1)

	// Invariants are:
	//	data[lo] = pivot (set up by ChoosePivot)
	//	data[lo < i < a] < pivot
	//	data[a <= i < b] <= pivot
	//	data[b <= i < c] unexamined
	//	data[c <= i < hi-1] > pivot
	//	data[hi-1] >= pivot
	pivot := lo
	a, c := lo+1, hi-1

	for ; a < c && data[a] < data[pivot]; a++ {
	}
	b := a
	for {
		for ; b < c && data[b] <= data[pivot]; b++ { // data[b] <= pivot
		}
		for ; b < c && data[pivot] < data[c-1]; c-- { // data[c-1] > pivot
		}
		if b >= c {
			break
		}
		// data[b] > pivot; data[c-1] <= pivot
		data[b], data[c-1] = data[c-1], data[b]
		b++
		c--
	}
	// If hi-c<3 then there are duplicates (by property of median of nine).
	// Let's be a bit more conservative, and set border to 5.
	protect := hi-c < 5
	if !protect && hi-c < (hi-lo)/4 {
		// Lets test some points for equality to pivot
		dups := 0
		if data[hi-1] <= data[pivot] { // data[hi-1] = pivot
			data[c], data[hi-1] = data[hi-1], data[c]
			c++
			dups++
		}
		if data[pivot] <= data[b-1] { // data[b-1] = pivot
			b--
			dups++
		}
		// m-lo = (hi-lo)/2 > 6
		// b-lo > (hi-lo)*3/4-1 > 8
		// ==> m < b ==> data[m] <= pivot
		if data[pivot] <= data[m] { // data[m] = pivot
			data[m], data[b-1] = data[b-1], data[m]
			b--
			dups++
		}
		// if at least 2 points are equal to pivot, assume skewed distribution
		protect = dups > 1
	}
	if protect {
		// Protect against a lot of duplicates
		// Add invariant:
		//	data[a <= i < b] unexamined
		//	data[b <= i < c] = pivot
		for {
			for ; a < b && data[pivot] <= data[b-1]; b-- { // data[b] == pivot
			}
			for ; a < b && data[a] < data[pivot]; a++ { // data[a] < pivot
			}
			if a >= b {
				break
			}
			// data[a] == pivot; data[b-1] < pivot
			data[a], data[b-1] = data[b-1], data[a]
			a++
			b--
		}
	}
	// Swap pivot into middle
	data[pivot], data[b-1] = data[b-1], data[pivot]
	return b - 1, c
}

func quickSort(data []int, a, b, maxDepth int) {
	for b-a > 12 { // Use ShellSort for slices <= 12 elements
		if maxDepth == 0 {
			heapSort(data, a, b)
			return
		}
		maxDepth--
		mlo, mhi := doPivot(data, a, b)
		// Avoiding recursion on the larger subproblem guarantees
		// a stack depth of at most lg(b-a).
		if mlo-a < b-mhi {
			quickSort(data, a, mlo, maxDepth)
			a = mhi // i.e., quickSort(data, mhi, b)
		} else {
			quickSort(data, mhi, b, maxDepth)
			b = mlo // i.e., quickSort(data, a, mlo)
		}
	}
	if b-a > 1 {
		// Do ShellSort pass with gap 6
		// It could be written in this simplified form cause b-a <= 12
		for i := a + 6; i < b; i++ {
			if data[i] < data[i-6] {
				data[i], data[i-6] = data[i-6], data[i]
			}
		}
		insertionSort(data, a, b)
	}
}

// maxDepth returns a threshold at which quicksort should switch
// to heapsort. It returns 2*ceil(lg(n+1)).
func maxDepth(n int) int {
	var depth int
	for i := n; i > 0; i >>= 1 {
		depth++
	}
	return depth * 2
}


==> anc/check/shared.go <==
package main

//endsWithSquare checks if the permutation contains a square which ends at the last entry of a.
//buf is storage space which may be used in the computation. buf must have capacity at least 3*len(a).
func endsWithSquare(a []int, buf []int) bool {
	n := len(a)

	//Check for squares of length 4.
	if n >= 4 {
		if a[n-2] < a[n-1] && a[n-4] < a[n-3] {
			return true
		}
		if a[n-2] > a[n-1] && a[n-4] > a[n-3] {
			return true
		}
	}

	//Now check for squares of larger lengths.
	//Since we know the permutation has no squares of length 4, the length of any square must be a multiple of 8.
	for i := 4; i <= n/2; i += 4 {
		patt1 := buf[:i]
		patt2 := buf[n : n+i]
		copy(patt1, a[n-i:n])
		copy(patt2, a[n-2*i:n-i])
		flatten(patt1, buf[2*n:])
		flatten(patt2, buf[2*n:])
		if intsEqual(patt1, patt2) {
			return true
		}
	}
	return false
}

//flatten replaces src by the unique permutation of {0, 1, ..., len(src) - 1} which is order-isomorphic to src.
//If src[i] is the jth smallest entry amongst all the elements in src, then src[i] is set to j.
//buf is storage space that may be used in the computation. buf must have capacity at least len(src).
func flatten(src, buf []int) {
	n := len(src)
	if n == 4 {
		flatten4(src, buf)
		return
	}
	if n == 8 {
		flatten8(src, buf)
		return
	}

	if n == 16 {
		flatten16(src, buf)
		return
	}
	buf = buf[:n]
	copy(buf, src)
	sortInts(buf)

	for i, v := range src {
		u := intsIndex(buf, v)
		src[i] = u
	}
}

//flatten4 uses a sorting network to quickly flatten src when src is of length 4.
func flatten4(src, buf []int) {
	buf = buf[:4]
	buf[0], buf[1], buf[2], buf[3] = 0, 1, 2, 3
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]] = 0, 1, 2, 3
}

//flatten8 uses a sorting network to quickly flatten src when src is of length 8.
func flatten8(src, buf []int) {
	buf = buf[:8]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7] = 0, 1, 2, 3, 4, 5, 6, 7
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[4] > src[6] {
		src[4], src[6] = src[6], src[4]
		buf[4], buf[6] = buf[6], buf[4]
	}
	if src[5] > src[7] {
		src[5], src[7] = src[7], src[5]
		buf[5], buf[7] = buf[7], buf[5]
	}
	if src[0] > src[4] {
		src[0], src[4] = src[4], src[0]
		buf[0], buf[4] = buf[4], buf[0]
	}
	if src[1] > src[5] {
		src[1], src[5] = src[5], src[1]
		buf[1], buf[5] = buf[5], buf[1]
	}
	if src[2] > src[6] {
		src[2], src[6] = src[6], src[2]
		buf[2], buf[6] = buf[6], buf[2]
	}
	if src[3] > src[7] {
		src[3], src[7] = src[7], src[3]
		buf[3], buf[7] = buf[7], buf[3]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[4] > src[5] {
		src[4], src[5] = src[5], src[4]
		buf[4], buf[5] = buf[5], buf[4]
	}
	if src[6] > src[7] {
		src[6], src[7] = src[7], src[6]
		buf[6], buf[7] = buf[7], buf[6]
	}
	if src[2] > src[4] {
		src[2], src[4] = src[4], src[2]
		buf[2], buf[4] = buf[4], buf[2]
	}
	if src[3] > src[5] {
		src[3], src[5] = src[5], src[3]
		buf[3], buf[5] = buf[5], buf[3]
	}
	if src[1] > src[4] {
		src[1], src[4] = src[4], src[1]
		buf[1], buf[4] = buf[4], buf[1]
	}
	if src[3] > src[6] {
		src[3], src[6] = src[6], src[3]
		buf[3], buf[6] = buf[6], buf[3]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}
	if src[3] > src[4] {
		src[3], src[4] = src[4], src[3]
		buf[3], buf[4] = buf[4], buf[3]
	}
	if src[5] > src[6] {
		src[5], src[6] = src[6], src[5]
		buf[5], buf[6] = buf[6], buf[5]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]] = 0, 1, 2, 3, 4, 5, 6, 7
}

//flatten16 uses a sorting network to quickly flatten src when src is of length 16.
func flatten16(src, buf []int) {
	buf = buf[:16]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7], buf[8], buf[9], buf[10], buf[11], buf[12], buf[13], buf[14], buf[15] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15

	comps := [60][2]int{{0, 13}, {1, 12}, {2, 15}, {3, 14}, {4, 8}, {5, 6}, {7, 11}, {9, 10}, {0, 5}, {1, 7}, {2, 9}, {3, 4}, {6, 13}, {8, 14}, {10, 15}, {11, 12}, {0, 1}, {2, 3}, {4, 5}, {6, 8}, {7, 9}, {10, 11}, {12, 13}, {14, 15}, {0, 2}, {1, 3}, {4, 10}, {5, 11}, {6, 7}, {8, 9}, {12, 14}, {13, 15}, {1, 2}, {3, 12}, {4, 6}, {5, 7}, {8, 10}, {9, 11}, {13, 14}, {1, 4}, {2, 6}, {5, 8}, {7, 10}, {9, 13}, {11, 14}, {2, 4}, {3, 6}, {9, 12}, {11, 13}, {3, 5}, {6, 8}, {7, 9}, {10, 12}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {11, 12}, {6, 7}, {8, 9}}

	for i := range comps {
		x, y := comps[i][0], comps[i][1]
		if src[x] > src[y] {
			src[x], src[y] = src[y], src[x]
			buf[x], buf[y] = buf[y], buf[x]
		}
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]], src[buf[8]], src[buf[9]], src[buf[10]], src[buf[11]], src[buf[12]], src[buf[13]], src[buf[14]], src[buf[15]] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15
}

//isBicrucial checks if a is a permutation of {0, 1, ..., lan(a) - 1}, if it square-free and if every left/right extension of a contains a square.
//buf is storage space that may be used in the calculation. buf must be of length at least 4*len(a)+1.
func isBicrucial(a, buf []int) bool {
	return isPermutation(a, buf) && isSquareFree(a, buf) && everyLeftExtensionHasSquare(a, buf) && everyRightExtensionHasSquare(a, buf)
}

//isPermutation checks if a is a permutation of {0, 1, ..., len(a) - 1}.
//buf must have length at least len(a).
func isPermutation(a, buf []int) bool {
	n := len(a)
	buf1 := buf[:n]
	copy(buf1, a)
	sortInts(buf1)

	for i := range buf1 {
		if buf1[i] != i {
			return false
		}
	}

	return true
}

//isSquareFree checks if a is square free.
//It doesn't assume that a is a valid permutation.
//buf must be of length at least 3*len(a).
func isSquareFree(a []int, buf []int) bool {
	for i := 4; i < len(a)+1; i++ {
		if endsWithSquare(a[:i], buf) {
			return false
		}
	}
	return true
}

//everyRightExtensionHasSquare checks if every right extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1.
func everyRightExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	for i := range a {
		b[i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//everyLeftExtensionHasSquare checks if every left extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1
func everyLeftExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	//We also reverse the permutation so we are now extending to the right.
	for i := range a {
		b[n-1-i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//lowLeftExtension returns a lower bound on the length of a permutation which begins with the pattern a and is such that every left extension contains a square. If a is already such a permutation, this returns -1.
//a must be a permutation of {0, ..., len(a) - 1}. buf is storage space that may be used in the computation and must be of length at least 4*len(a) + 1.
//The code first `expands' the permutation a by multiplying every value by 2. It then iterates over each possible left-extension and checks if the new permutation contains a square. If it doesn't, we check if it is possible for the pattern to contain S_1 and currently have an incomplete S_2. If this is the case, we raise the lower bound to 2*|S_1|. If this is not the case, we must have a lower bound of 2*n.
//If there are multiple left-extensions where a can only contain S_1, then each S_1 must be distinct and hence the square is of a different length. This improves the bound slightly.
func lowLeftExtension(a []int, buf []int) int {
	n := len(a)

	if n <= 2 {
		return 7
	}

	b := buf[:n+1]

	//Our code naturally checks for squares at the end of a permutation so we will secretly reverse the permutation here.
	for i := 0; i < n; i++ {
		b[n-i-1] = 2 * a[i]
	}

	lowerBound := -1
	numberWithNoS2 := 0

mainLoop:
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		//Check if this value of j is already covered.
		if endsWithSquare(b, buf[n+1:]) {
			continue
		}

		//Can this have a square which is already half in the permutation?
		//n is at least 3 so a square of length 4 is in the permutation and we only need to check for squares of length a multiple of 8.
		for i := 4; i <= n; i += 4 {
			//Let the extended permutation be (x, a'_0, ..., a'_{n-1}).
			//The potential square is (x, a'_0, ..., a'_{i-2}; a'_{i-1}, ..., a'_{n-1}, ...).
			if 2*i <= n+1 {
				//We are contained entirely in b and would have been found.
				continue
			}
			//The last i elements of b are the reverse of S_1 and the remaining  n + 1 - i are the start of the reverse of S_2
			t := n + 1 - i            //Number of elements in S_2
			patt1 := buf[n+1 : n+1+t] //Take t elements from the buffer to be the start of the reverse of S_1
			//patt1 = (b[i], ..., b[n]) = (a'_{n - i - 1}, ..., a'_0, x)
			for k := 0; k < t; k++ {
				patt1[k] = b[n-t+1+k]
			}

			patt2 := buf[n+1+t : n+1+t+t] //Take t elements from the buffer to be the start of the reverse of S_2
			//patt2 = (b[0], b[1], ..., b[t-1]) = (a'_{n -1}, ..., a'_{i-1})
			for k := 0; k < t; k++ {
				patt2[k] = b[k]
			}

			//Check if patt1 and patt2 are order-isomorphic.
			flatten(patt1, buf[n+1+t+t:])
			flatten(patt2, buf[n+1+t+t:])
			if intsEqual(patt1, patt2) {
				if lowerBound < 2*i {
					lowerBound = 2*i - 1
				}
				continue mainLoop
			}
		}
		// We don't have any of the S_2 here already.
		numberWithNoS2++
	}
	//Since the length of a square must be a multiple of 8 and all of them must be distinct, we can improve the lower bound.
	if numberWithNoS2 > 0 {
		lowerBound = 8*((n+4)/4) + 8*(numberWithNoS2-1) - 1
	}
	return lowerBound
}

//intsIndex returns the index i in [0, n) at which a[i] >= x.
//This is a translation of sort.Search to work on []int.
func intsIndex(a []int, x int) int {
	// Define f(-1) == false and f(n) == true.
	// Invariant: f(i-1) == false, f(j) == true.
	n := len(a)
	i, j := 0, n
	for i < j {
		h := int(uint(i+j) >> 1) // avoid overflow when computing h
		// i ≤ h < j
		if a[h] < x {
			i = h + 1 // preserves f(i-1) == false
		} else {
			j = h // preserves f(j) == true
		}
	}
	// i == j, f(i-1) == false, and f(j) (= f(i)) == true  =>  answer is i.
	return i
}

//intsEqual returns true if a and b are the same and false otherwise.
func intsEqual(a, b []int) bool {
	if a == nil && b == nil {
		return true
	}
	if a == nil || b == nil {
		return false
	}
	if len(a) != len(b) {
		return false
	}
	for i := range a {
		if a[i] != b[i] {
			return false
		}
	}
	return true
}

//intsCompare returns 1 if a is greater than b in lexicographic order, 0 if they are equal and -1 if b is greater than a.
func intsCompare(a, b []int) int {
	for i := 0; ; i++ {
		if i >= len(a) && i >= len(b) {
			return 0
		}
		if i >= len(a) {
			return -1
		}
		if i >= len(b) {
			return 1
		}

		if a[i] > b[i] {
			return 1
		}
		if a[i] < b[i] {
			return -1
		}
	}
}

//PermutationExtensionIterator holds the state for an iterator which iterates over all permutations by extending the permutation to the right.
type PermutationExtensionIterator struct {
	n     int
	a     []int
	f     func([]int) bool
	first bool
}

//PermutationsByExtension iterates over all permutations of {0, 1, ..., n -1} which pass the test function f at every step. The iterator starts with the empty permutation. It then does a DFS where the children of the permutation P of with length l < n are the permutations of length l + 1 formed by appending a number x in {0, ..., l} and increasing by 1 every entry of P which is at least x. The function f is called at each node of the DFS and the iterator will prune the children of a node v is f(v) is false.
func PermutationsByExtension(n int, f func([]int) bool) *PermutationExtensionIterator {
	return &PermutationExtensionIterator{n: n, a: nil, f: f}
}

//Value returns the current permutation.
//You must not modify the returned valued.
func (iter *PermutationExtensionIterator) Value() []int {
	return iter.a
}

//Next attempts to move to the next valid permutation, returning true if one exists and false otherwise.
func (iter *PermutationExtensionIterator) Next() bool {
	//Initialise
	if iter.a == nil || iter.first {
		//The first call of Next()
		iter.first = false
		iter.a = make([]int, 0, iter.n)
		if iter.n == 0 {
			return true
		}
	} else {
		//Not the first call so the last thing we did was visit a permutation.
		goto x3
	}

	//Extend
x1:
	iter.a = append(iter.a, len(iter.a))
	//Test
x2:
	if iter.f(iter.a) {
		//Success
		if len(iter.a) == iter.n {
			return true
		}
		goto x1
	}

	//Test has failed so we need to increase the state.
x3:
	if len(iter.a) == 0 {
		return false
	}

	x := iter.a[len(iter.a)-1]
	if x == 0 {
		iter.a = iter.a[:len(iter.a)-1]
		for i := range iter.a {
			iter.a[i]--
		}
		goto x3
	}

	for i := range iter.a {
		if iter.a[i] == x-1 {
			iter.a[i]++
			break
		}
	}
	iter.a[len(iter.a)-1]--
	goto x2

}


==> anc/even/even.go <==
package main

import (
	"fmt"
)

func main() {
	buf := make([]int, 1000) //Slightly longer than necessary.
	for k := 1; k < 100; k += 4 {
		//The initial segment.
		initialSegment := []int{8, 2, 0, 20, 29, 19, 3, 4, 7, 5, 1, 30, 31, 21, 6, 9, 22, 12, 10, 24, 26, 23, 13, 14, 17, 15, 11, 27, 28, 25, 16, 18}
		l := len(initialSegment)
		//The square free permutation from Claim 1 we use to extend
		cl1 := generatePi(k)
		//Generate the permutation except for the last bit.
		//We will split the range into 7 regions which start at 0, 10000, 20000, ..., 60000 repesctively and we will then flattten the permutation at the end.
		m := l + 2*k - 1
		trunc := make([]int, m)
		copy(trunc, initialSegment)

		for i := l; i < m; i++ {
			if (i-l)%4 == 0 {
				trunc[i] = 50000 + (i-l)/4

			}
			if (i-l)%4 == 1 || (i-l)%4 == 3 {
				trunc[i] = cl1[(i-l-1)/2] + 30000

			}
			if (i-l)%4 == 2 {
				trunc[i] = 10000 + (i-l)/4
			}
		}

		var perm []int
		//Construction 1
		perm = make([]int, m)
		copy(perm, trunc)
		perm = append(perm, 40000+1, 40000, 60000+2, 60000+4, 60000+1, 60000+0, 60000+3)
		flatten(perm, buf)
		fmt.Printf("Length: %v Bicrucial: %v Permutation: %#v\n", len(perm), isBicrucial(perm, buf), perm)

		//Construction 2
		perm = make([]int, m)
		copy(perm, trunc)
		perm = append(perm, 40000+1, 40000, 60000+4, 60000+6, 60000+3, 60000+1, 60000+2, 60000+5, 60000+0)
		flatten(perm, buf)
		fmt.Printf("Length: %v Bicrucial: %v Permutation: %#v\n", len(perm), isBicrucial(perm, buf), perm)

		//Construction 3
		perm = make([]int, m)
		copy(perm, trunc)
		perm = append(perm, 40000+1, 40000, 60000+3, 60000+4, 60000+2, 60000+0, 60000+1, 60000+7, 60000+6, 60000+5, 60000+8)
		flatten(perm, buf)
		fmt.Printf("Length: %v Bicrucial: %v Permutation: %#v\n", len(perm), isBicrucial(perm, buf), perm)

		//Construction 4
		perm = make([]int, m)
		copy(perm, trunc)
		perm = append(perm, 40000+1, 40000, 60000+0, 60000+1, 20000+4, 20000+1, 20000+2, 60000+3, 60000+2, 20000+3, 60000+4, 60000+5, 20000+0)
		flatten(perm, buf)
		fmt.Printf("Length: %v Bicrucial: %v Permutation: %#v\n", len(perm), isBicrucial(perm, buf), perm)
	}
}

func generatePi(n int) []int {
	if n%4 != 1 {
		panic("n must be 1 mod 4")
	}
	//Start with a square free permutation.
	buf := make([]int, n)
	curr := []int{0}
	for len(curr) < n {
		m := len(curr)
		next := make([]int, 2*m)

		for i := range next {
			//Top
			if i%4 == 1 {
				next[i] = m/2 + m + i/4
				continue
			}
			//Bottom
			if i%4 == 3 {
				next[i] = i / 4
				continue
			}
			//Middle
			next[i] = m/2 + curr[i/2]
		}
		curr = next
	}
	//Trim the square free permutation
	curr = curr[:n]
	//Flatten current
	flatten(curr, buf)
	//Find the last entry
	x := curr[n-1]
	for i := range curr {
		if curr[i] > x {
			curr[i]--
		}
	}
	curr[n-1] = n - 1
	return curr
}


==> anc/even/ints_sort.go <==
package main

//sortInts sorts the slice a into ascending order.
//The function is a direct translation of the standard library sort.Sort function to work on []int. This offers a non-negligible speed up and results in fewer allocations.
func sortInts(a []int) {
	n := len(a)
	quickSort(a, 0, n, maxDepth(n))
}

//The following code is copied directly from sort.Sort.

// Copyright 2009 The Go Authors. All rights reserved.

// Insertion sort
func insertionSort(data []int, a, b int) {
	for i := a + 1; i < b; i++ {
		for j := i; j > a && data[j] < data[j-1]; j-- {
			data[j], data[j-1] = data[j-1], data[j]
		}
	}
}

// siftDown implements the heap property on data[lo, hi).
// first is an offset into the array where the root of the heap lies.
func siftDown(data []int, lo, hi, first int) {
	root := lo
	for {
		child := 2*root + 1
		if child >= hi {
			break
		}
		if child+1 < hi && data[first+child] < data[first+child+1] {
			child++
		}
		if data[first+root] >= data[first+child] {
			return
		}
		data[first+root], data[first+child] = data[first+child], data[first+root]
		root = child
	}
}

func heapSort(data []int, a, b int) {
	first := a
	lo := 0
	hi := b - a

	// Build heap with greatest element at top.
	for i := (hi - 1) / 2; i >= 0; i-- {
		siftDown(data, i, hi, first)
	}

	// Pop elements, largest first, into end of data.
	for i := hi - 1; i >= 0; i-- {
		data[first], data[first+i] = data[first+i], data[first]
		siftDown(data, lo, i, first)
	}
}

// Quicksort, loosely following Bentley and McIlroy,
// ``Engineering a Sort Function,'' SP&E November 1993.

// medianOfThree moves the median of the three values data[m0], data[m1], data[m2] into data[m1].
func medianOfThree(data []int, m1, m0, m2 int) {
	// sort 3 elements
	if data[m1] < data[m0] {
		data[m1], data[m0] = data[m0], data[m1]
	}
	// data[m0] <= data[m1]
	if data[m2] < data[m1] {
		data[m2], data[m1] = data[m1], data[m2]
		// data[m0] <= data[m2] && data[m1] < data[m2]
		if data[m1] < data[m0] {
			data[m1], data[m0] = data[m0], data[m1]
		}
	}
	// now data[m0] <= data[m1] <= data[m2]
}

func doPivot(data []int, lo, hi int) (midlo, midhi int) {
	m := int(uint(lo+hi) >> 1) // Written like this to avoid integer overflow.
	if hi-lo > 40 {
		// Tukey's ``Ninther,'' median of three medians of three.
		s := (hi - lo) / 8
		medianOfThree(data, lo, lo+s, lo+2*s)
		medianOfThree(data, m, m-s, m+s)
		medianOfThree(data, hi-1, hi-1-s, hi-1-2*s)
	}
	medianOfThree(data, lo, m, hi-1)

	// Invariants are:
	//	data[lo] = pivot (set up by ChoosePivot)
	//	data[lo < i < a] < pivot
	//	data[a <= i < b] <= pivot
	//	data[b <= i < c] unexamined
	//	data[c <= i < hi-1] > pivot
	//	data[hi-1] >= pivot
	pivot := lo
	a, c := lo+1, hi-1

	for ; a < c && data[a] < data[pivot]; a++ {
	}
	b := a
	for {
		for ; b < c && data[b] <= data[pivot]; b++ { // data[b] <= pivot
		}
		for ; b < c && data[pivot] < data[c-1]; c-- { // data[c-1] > pivot
		}
		if b >= c {
			break
		}
		// data[b] > pivot; data[c-1] <= pivot
		data[b], data[c-1] = data[c-1], data[b]
		b++
		c--
	}
	// If hi-c<3 then there are duplicates (by property of median of nine).
	// Let's be a bit more conservative, and set border to 5.
	protect := hi-c < 5
	if !protect && hi-c < (hi-lo)/4 {
		// Lets test some points for equality to pivot
		dups := 0
		if data[hi-1] <= data[pivot] { // data[hi-1] = pivot
			data[c], data[hi-1] = data[hi-1], data[c]
			c++
			dups++
		}
		if data[pivot] <= data[b-1] { // data[b-1] = pivot
			b--
			dups++
		}
		// m-lo = (hi-lo)/2 > 6
		// b-lo > (hi-lo)*3/4-1 > 8
		// ==> m < b ==> data[m] <= pivot
		if data[pivot] <= data[m] { // data[m] = pivot
			data[m], data[b-1] = data[b-1], data[m]
			b--
			dups++
		}
		// if at least 2 points are equal to pivot, assume skewed distribution
		protect = dups > 1
	}
	if protect {
		// Protect against a lot of duplicates
		// Add invariant:
		//	data[a <= i < b] unexamined
		//	data[b <= i < c] = pivot
		for {
			for ; a < b && data[pivot] <= data[b-1]; b-- { // data[b] == pivot
			}
			for ; a < b && data[a] < data[pivot]; a++ { // data[a] < pivot
			}
			if a >= b {
				break
			}
			// data[a] == pivot; data[b-1] < pivot
			data[a], data[b-1] = data[b-1], data[a]
			a++
			b--
		}
	}
	// Swap pivot into middle
	data[pivot], data[b-1] = data[b-1], data[pivot]
	return b - 1, c
}

func quickSort(data []int, a, b, maxDepth int) {
	for b-a > 12 { // Use ShellSort for slices <= 12 elements
		if maxDepth == 0 {
			heapSort(data, a, b)
			return
		}
		maxDepth--
		mlo, mhi := doPivot(data, a, b)
		// Avoiding recursion on the larger subproblem guarantees
		// a stack depth of at most lg(b-a).
		if mlo-a < b-mhi {
			quickSort(data, a, mlo, maxDepth)
			a = mhi // i.e., quickSort(data, mhi, b)
		} else {
			quickSort(data, mhi, b, maxDepth)
			b = mlo // i.e., quickSort(data, a, mlo)
		}
	}
	if b-a > 1 {
		// Do ShellSort pass with gap 6
		// It could be written in this simplified form cause b-a <= 12
		for i := a + 6; i < b; i++ {
			if data[i] < data[i-6] {
				data[i], data[i-6] = data[i-6], data[i]
			}
		}
		insertionSort(data, a, b)
	}
}

// maxDepth returns a threshold at which quicksort should switch
// to heapsort. It returns 2*ceil(lg(n+1)).
func maxDepth(n int) int {
	var depth int
	for i := n; i > 0; i >>= 1 {
		depth++
	}
	return depth * 2
}


==> anc/even/shared.go <==
package main

//endsWithSquare checks if the permutation contains a square which ends at the last entry of a.
//buf is storage space which may be used in the computation. buf must have capacity at least 3*len(a).
func endsWithSquare(a []int, buf []int) bool {
	n := len(a)

	//Check for squares of length 4.
	if n >= 4 {
		if a[n-2] < a[n-1] && a[n-4] < a[n-3] {
			return true
		}
		if a[n-2] > a[n-1] && a[n-4] > a[n-3] {
			return true
		}
	}

	//Now check for squares of larger lengths.
	//Since we know the permutation has no squares of length 4, the length of any square must be a multiple of 8.
	for i := 4; i <= n/2; i += 4 {
		patt1 := buf[:i]
		patt2 := buf[n : n+i]
		copy(patt1, a[n-i:n])
		copy(patt2, a[n-2*i:n-i])
		flatten(patt1, buf[2*n:])
		flatten(patt2, buf[2*n:])
		if intsEqual(patt1, patt2) {
			return true
		}
	}
	return false
}

//flatten replaces src by the unique permutation of {0, 1, ..., len(src) - 1} which is order-isomorphic to src.
//If src[i] is the jth smallest entry amongst all the elements in src, then src[i] is set to j.
//buf is storage space that may be used in the computation. buf must have capacity at least len(src).
func flatten(src, buf []int) {
	n := len(src)
	if n == 4 {
		flatten4(src, buf)
		return
	}
	if n == 8 {
		flatten8(src, buf)
		return
	}

	if n == 16 {
		flatten16(src, buf)
		return
	}
	buf = buf[:n]
	copy(buf, src)
	sortInts(buf)

	for i, v := range src {
		u := intsIndex(buf, v)
		src[i] = u
	}
}

//flatten4 uses a sorting network to quickly flatten src when src is of length 4.
func flatten4(src, buf []int) {
	buf = buf[:4]
	buf[0], buf[1], buf[2], buf[3] = 0, 1, 2, 3
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]] = 0, 1, 2, 3
}

//flatten8 uses a sorting network to quickly flatten src when src is of length 8.
func flatten8(src, buf []int) {
	buf = buf[:8]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7] = 0, 1, 2, 3, 4, 5, 6, 7
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[4] > src[6] {
		src[4], src[6] = src[6], src[4]
		buf[4], buf[6] = buf[6], buf[4]
	}
	if src[5] > src[7] {
		src[5], src[7] = src[7], src[5]
		buf[5], buf[7] = buf[7], buf[5]
	}
	if src[0] > src[4] {
		src[0], src[4] = src[4], src[0]
		buf[0], buf[4] = buf[4], buf[0]
	}
	if src[1] > src[5] {
		src[1], src[5] = src[5], src[1]
		buf[1], buf[5] = buf[5], buf[1]
	}
	if src[2] > src[6] {
		src[2], src[6] = src[6], src[2]
		buf[2], buf[6] = buf[6], buf[2]
	}
	if src[3] > src[7] {
		src[3], src[7] = src[7], src[3]
		buf[3], buf[7] = buf[7], buf[3]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[4] > src[5] {
		src[4], src[5] = src[5], src[4]
		buf[4], buf[5] = buf[5], buf[4]
	}
	if src[6] > src[7] {
		src[6], src[7] = src[7], src[6]
		buf[6], buf[7] = buf[7], buf[6]
	}
	if src[2] > src[4] {
		src[2], src[4] = src[4], src[2]
		buf[2], buf[4] = buf[4], buf[2]
	}
	if src[3] > src[5] {
		src[3], src[5] = src[5], src[3]
		buf[3], buf[5] = buf[5], buf[3]
	}
	if src[1] > src[4] {
		src[1], src[4] = src[4], src[1]
		buf[1], buf[4] = buf[4], buf[1]
	}
	if src[3] > src[6] {
		src[3], src[6] = src[6], src[3]
		buf[3], buf[6] = buf[6], buf[3]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}
	if src[3] > src[4] {
		src[3], src[4] = src[4], src[3]
		buf[3], buf[4] = buf[4], buf[3]
	}
	if src[5] > src[6] {
		src[5], src[6] = src[6], src[5]
		buf[5], buf[6] = buf[6], buf[5]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]] = 0, 1, 2, 3, 4, 5, 6, 7
}

//flatten16 uses a sorting network to quickly flatten src when src is of length 16.
func flatten16(src, buf []int) {
	buf = buf[:16]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7], buf[8], buf[9], buf[10], buf[11], buf[12], buf[13], buf[14], buf[15] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15

	comps := [60][2]int{{0, 13}, {1, 12}, {2, 15}, {3, 14}, {4, 8}, {5, 6}, {7, 11}, {9, 10}, {0, 5}, {1, 7}, {2, 9}, {3, 4}, {6, 13}, {8, 14}, {10, 15}, {11, 12}, {0, 1}, {2, 3}, {4, 5}, {6, 8}, {7, 9}, {10, 11}, {12, 13}, {14, 15}, {0, 2}, {1, 3}, {4, 10}, {5, 11}, {6, 7}, {8, 9}, {12, 14}, {13, 15}, {1, 2}, {3, 12}, {4, 6}, {5, 7}, {8, 10}, {9, 11}, {13, 14}, {1, 4}, {2, 6}, {5, 8}, {7, 10}, {9, 13}, {11, 14}, {2, 4}, {3, 6}, {9, 12}, {11, 13}, {3, 5}, {6, 8}, {7, 9}, {10, 12}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {11, 12}, {6, 7}, {8, 9}}

	for i := range comps {
		x, y := comps[i][0], comps[i][1]
		if src[x] > src[y] {
			src[x], src[y] = src[y], src[x]
			buf[x], buf[y] = buf[y], buf[x]
		}
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]], src[buf[8]], src[buf[9]], src[buf[10]], src[buf[11]], src[buf[12]], src[buf[13]], src[buf[14]], src[buf[15]] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15
}

//isBicrucial checks if a is a permutation of {0, 1, ..., lan(a) - 1}, if it square-free and if every left/right extension of a contains a square.
//buf is storage space that may be used in the calculation. buf must be of length at least 4*len(a)+1.
func isBicrucial(a, buf []int) bool {
	return isPermutation(a, buf) && isSquareFree(a, buf) && everyLeftExtensionHasSquare(a, buf) && everyRightExtensionHasSquare(a, buf)
}

//isPermutation checks if a is a permutation of {0, 1, ..., len(a) - 1}.
//buf must have length at least len(a).
func isPermutation(a, buf []int) bool {
	n := len(a)
	buf1 := buf[:n]
	copy(buf1, a)
	sortInts(buf1)

	for i := range buf1 {
		if buf1[i] != i {
			return false
		}
	}

	return true
}

//isSquareFree checks if a is square free.
//It doesn't assume that a is a valid permutation.
//buf must be of length at least 3*len(a).
func isSquareFree(a []int, buf []int) bool {
	for i := 4; i < len(a)+1; i++ {
		if endsWithSquare(a[:i], buf) {
			return false
		}
	}
	return true
}

//everyRightExtensionHasSquare checks if every right extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1.
func everyRightExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	for i := range a {
		b[i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//everyLeftExtensionHasSquare checks if every left extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1
func everyLeftExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	//We also reverse the permutation so we are now extending to the right.
	for i := range a {
		b[n-1-i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//lowLeftExtension returns a lower bound on the length of a permutation which begins with the pattern a and is such that every left extension contains a square. If a is already such a permutation, this returns -1.
//a must be a permutation of {0, ..., len(a) - 1}. buf is storage space that may be used in the computation and must be of length at least 4*len(a) + 1.
//The code first `expands' the permutation a by multiplying every value by 2. It then iterates over each possible left-extension and checks if the new permutation contains a square. If it doesn't, we check if it is possible for the pattern to contain S_1 and currently have an incomplete S_2. If this is the case, we raise the lower bound to 2*|S_1|. If this is not the case, we must have a lower bound of 2*n.
//If there are multiple left-extensions where a can only contain S_1, then each S_1 must be distinct and hence the square is of a different length. This improves the bound slightly.
func lowLeftExtension(a []int, buf []int) int {
	n := len(a)

	if n <= 2 {
		return 7
	}

	b := buf[:n+1]

	//Our code naturally checks for squares at the end of a permutation so we will secretly reverse the permutation here.
	for i := 0; i < n; i++ {
		b[n-i-1] = 2 * a[i]
	}

	lowerBound := -1
	numberWithNoS2 := 0

mainLoop:
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		//Check if this value of j is already covered.
		if endsWithSquare(b, buf[n+1:]) {
			continue
		}

		//Can this have a square which is already half in the permutation?
		//n is at least 3 so a square of length 4 is in the permutation and we only need to check for squares of length a multiple of 8.
		for i := 4; i <= n; i += 4 {
			//Let the extended permutation be (x, a'_0, ..., a'_{n-1}).
			//The potential square is (x, a'_0, ..., a'_{i-2}; a'_{i-1}, ..., a'_{n-1}, ...).
			if 2*i <= n+1 {
				//We are contained entirely in b and would have been found.
				continue
			}
			//The last i elements of b are the reverse of S_1 and the remaining  n + 1 - i are the start of the reverse of S_2
			t := n + 1 - i            //Number of elements in S_2
			patt1 := buf[n+1 : n+1+t] //Take t elements from the buffer to be the start of the reverse of S_1
			//patt1 = (b[i], ..., b[n]) = (a'_{n - i - 1}, ..., a'_0, x)
			for k := 0; k < t; k++ {
				patt1[k] = b[n-t+1+k]
			}

			patt2 := buf[n+1+t : n+1+t+t] //Take t elements from the buffer to be the start of the reverse of S_2
			//patt2 = (b[0], b[1], ..., b[t-1]) = (a'_{n -1}, ..., a'_{i-1})
			for k := 0; k < t; k++ {
				patt2[k] = b[k]
			}

			//Check if patt1 and patt2 are order-isomorphic.
			flatten(patt1, buf[n+1+t+t:])
			flatten(patt2, buf[n+1+t+t:])
			if intsEqual(patt1, patt2) {
				if lowerBound < 2*i {
					lowerBound = 2*i - 1
				}
				continue mainLoop
			}
		}
		// We don't have any of the S_2 here already.
		numberWithNoS2++
	}
	//Since the length of a square must be a multiple of 8 and all of them must be distinct, we can improve the lower bound.
	if numberWithNoS2 > 0 {
		lowerBound = 8*((n+4)/4) + 8*(numberWithNoS2-1) - 1
	}
	return lowerBound
}

//intsIndex returns the index i in [0, n) at which a[i] >= x.
//This is a translation of sort.Search to work on []int.
func intsIndex(a []int, x int) int {
	// Define f(-1) == false and f(n) == true.
	// Invariant: f(i-1) == false, f(j) == true.
	n := len(a)
	i, j := 0, n
	for i < j {
		h := int(uint(i+j) >> 1) // avoid overflow when computing h
		// i ≤ h < j
		if a[h] < x {
			i = h + 1 // preserves f(i-1) == false
		} else {
			j = h // preserves f(j) == true
		}
	}
	// i == j, f(i-1) == false, and f(j) (= f(i)) == true  =>  answer is i.
	return i
}

//intsEqual returns true if a and b are the same and false otherwise.
func intsEqual(a, b []int) bool {
	if a == nil && b == nil {
		return true
	}
	if a == nil || b == nil {
		return false
	}
	if len(a) != len(b) {
		return false
	}
	for i := range a {
		if a[i] != b[i] {
			return false
		}
	}
	return true
}

//intsCompare returns 1 if a is greater than b in lexicographic order, 0 if they are equal and -1 if b is greater than a.
func intsCompare(a, b []int) int {
	for i := 0; ; i++ {
		if i >= len(a) && i >= len(b) {
			return 0
		}
		if i >= len(a) {
			return -1
		}
		if i >= len(b) {
			return 1
		}

		if a[i] > b[i] {
			return 1
		}
		if a[i] < b[i] {
			return -1
		}
	}
}

//PermutationExtensionIterator holds the state for an iterator which iterates over all permutations by extending the permutation to the right.
type PermutationExtensionIterator struct {
	n     int
	a     []int
	f     func([]int) bool
	first bool
}

//PermutationsByExtension iterates over all permutations of {0, 1, ..., n -1} which pass the test function f at every step. The iterator starts with the empty permutation. It then does a DFS where the children of the permutation P of with length l < n are the permutations of length l + 1 formed by appending a number x in {0, ..., l} and increasing by 1 every entry of P which is at least x. The function f is called at each node of the DFS and the iterator will prune the children of a node v is f(v) is false.
func PermutationsByExtension(n int, f func([]int) bool) *PermutationExtensionIterator {
	return &PermutationExtensionIterator{n: n, a: nil, f: f}
}

//Value returns the current permutation.
//You must not modify the returned valued.
func (iter *PermutationExtensionIterator) Value() []int {
	return iter.a
}

//Next attempts to move to the next valid permutation, returning true if one exists and false otherwise.
func (iter *PermutationExtensionIterator) Next() bool {
	//Initialise
	if iter.a == nil || iter.first {
		//The first call of Next()
		iter.first = false
		iter.a = make([]int, 0, iter.n)
		if iter.n == 0 {
			return true
		}
	} else {
		//Not the first call so the last thing we did was visit a permutation.
		goto x3
	}

	//Extend
x1:
	iter.a = append(iter.a, len(iter.a))
	//Test
x2:
	if iter.f(iter.a) {
		//Success
		if len(iter.a) == iter.n {
			return true
		}
		goto x1
	}

	//Test has failed so we need to increase the state.
x3:
	if len(iter.a) == 0 {
		return false
	}

	x := iter.a[len(iter.a)-1]
	if x == 0 {
		iter.a = iter.a[:len(iter.a)-1]
		for i := range iter.a {
			iter.a[i]--
		}
		goto x3
	}

	for i := range iter.a {
		if iter.a[i] == x-1 {
			iter.a[i]++
			break
		}
	}
	iter.a[len(iter.a)-1]--
	goto x2

}


==> anc/left-crucial/ints_sort.go <==
package main

//sortInts sorts the slice a into ascending order.
//The function is a direct translation of the standard library sort.Sort function to work on []int. This offers a non-negligible speed up and results in fewer allocations.
func sortInts(a []int) {
	n := len(a)
	quickSort(a, 0, n, maxDepth(n))
}

//The following code is copied directly from sort.Sort.

// Copyright 2009 The Go Authors. All rights reserved.

// Insertion sort
func insertionSort(data []int, a, b int) {
	for i := a + 1; i < b; i++ {
		for j := i; j > a && data[j] < data[j-1]; j-- {
			data[j], data[j-1] = data[j-1], data[j]
		}
	}
}

// siftDown implements the heap property on data[lo, hi).
// first is an offset into the array where the root of the heap lies.
func siftDown(data []int, lo, hi, first int) {
	root := lo
	for {
		child := 2*root + 1
		if child >= hi {
			break
		}
		if child+1 < hi && data[first+child] < data[first+child+1] {
			child++
		}
		if data[first+root] >= data[first+child] {
			return
		}
		data[first+root], data[first+child] = data[first+child], data[first+root]
		root = child
	}
}

func heapSort(data []int, a, b int) {
	first := a
	lo := 0
	hi := b - a

	// Build heap with greatest element at top.
	for i := (hi - 1) / 2; i >= 0; i-- {
		siftDown(data, i, hi, first)
	}

	// Pop elements, largest first, into end of data.
	for i := hi - 1; i >= 0; i-- {
		data[first], data[first+i] = data[first+i], data[first]
		siftDown(data, lo, i, first)
	}
}

// Quicksort, loosely following Bentley and McIlroy,
// ``Engineering a Sort Function,'' SP&E November 1993.

// medianOfThree moves the median of the three values data[m0], data[m1], data[m2] into data[m1].
func medianOfThree(data []int, m1, m0, m2 int) {
	// sort 3 elements
	if data[m1] < data[m0] {
		data[m1], data[m0] = data[m0], data[m1]
	}
	// data[m0] <= data[m1]
	if data[m2] < data[m1] {
		data[m2], data[m1] = data[m1], data[m2]
		// data[m0] <= data[m2] && data[m1] < data[m2]
		if data[m1] < data[m0] {
			data[m1], data[m0] = data[m0], data[m1]
		}
	}
	// now data[m0] <= data[m1] <= data[m2]
}

func doPivot(data []int, lo, hi int) (midlo, midhi int) {
	m := int(uint(lo+hi) >> 1) // Written like this to avoid integer overflow.
	if hi-lo > 40 {
		// Tukey's ``Ninther,'' median of three medians of three.
		s := (hi - lo) / 8
		medianOfThree(data, lo, lo+s, lo+2*s)
		medianOfThree(data, m, m-s, m+s)
		medianOfThree(data, hi-1, hi-1-s, hi-1-2*s)
	}
	medianOfThree(data, lo, m, hi-1)

	// Invariants are:
	//	data[lo] = pivot (set up by ChoosePivot)
	//	data[lo < i < a] < pivot
	//	data[a <= i < b] <= pivot
	//	data[b <= i < c] unexamined
	//	data[c <= i < hi-1] > pivot
	//	data[hi-1] >= pivot
	pivot := lo
	a, c := lo+1, hi-1

	for ; a < c && data[a] < data[pivot]; a++ {
	}
	b := a
	for {
		for ; b < c && data[b] <= data[pivot]; b++ { // data[b] <= pivot
		}
		for ; b < c && data[pivot] < data[c-1]; c-- { // data[c-1] > pivot
		}
		if b >= c {
			break
		}
		// data[b] > pivot; data[c-1] <= pivot
		data[b], data[c-1] = data[c-1], data[b]
		b++
		c--
	}
	// If hi-c<3 then there are duplicates (by property of median of nine).
	// Let's be a bit more conservative, and set border to 5.
	protect := hi-c < 5
	if !protect && hi-c < (hi-lo)/4 {
		// Lets test some points for equality to pivot
		dups := 0
		if data[hi-1] <= data[pivot] { // data[hi-1] = pivot
			data[c], data[hi-1] = data[hi-1], data[c]
			c++
			dups++
		}
		if data[pivot] <= data[b-1] { // data[b-1] = pivot
			b--
			dups++
		}
		// m-lo = (hi-lo)/2 > 6
		// b-lo > (hi-lo)*3/4-1 > 8
		// ==> m < b ==> data[m] <= pivot
		if data[pivot] <= data[m] { // data[m] = pivot
			data[m], data[b-1] = data[b-1], data[m]
			b--
			dups++
		}
		// if at least 2 points are equal to pivot, assume skewed distribution
		protect = dups > 1
	}
	if protect {
		// Protect against a lot of duplicates
		// Add invariant:
		//	data[a <= i < b] unexamined
		//	data[b <= i < c] = pivot
		for {
			for ; a < b && data[pivot] <= data[b-1]; b-- { // data[b] == pivot
			}
			for ; a < b && data[a] < data[pivot]; a++ { // data[a] < pivot
			}
			if a >= b {
				break
			}
			// data[a] == pivot; data[b-1] < pivot
			data[a], data[b-1] = data[b-1], data[a]
			a++
			b--
		}
	}
	// Swap pivot into middle
	data[pivot], data[b-1] = data[b-1], data[pivot]
	return b - 1, c
}

func quickSort(data []int, a, b, maxDepth int) {
	for b-a > 12 { // Use ShellSort for slices <= 12 elements
		if maxDepth == 0 {
			heapSort(data, a, b)
			return
		}
		maxDepth--
		mlo, mhi := doPivot(data, a, b)
		// Avoiding recursion on the larger subproblem guarantees
		// a stack depth of at most lg(b-a).
		if mlo-a < b-mhi {
			quickSort(data, a, mlo, maxDepth)
			a = mhi // i.e., quickSort(data, mhi, b)
		} else {
			quickSort(data, mhi, b, maxDepth)
			b = mlo // i.e., quickSort(data, a, mlo)
		}
	}
	if b-a > 1 {
		// Do ShellSort pass with gap 6
		// It could be written in this simplified form cause b-a <= 12
		for i := a + 6; i < b; i++ {
			if data[i] < data[i-6] {
				data[i], data[i-6] = data[i-6], data[i]
			}
		}
		insertionSort(data, a, b)
	}
}

// maxDepth returns a threshold at which quicksort should switch
// to heapsort. It returns 2*ceil(lg(n+1)).
func maxDepth(n int) int {
	var depth int
	for i := n; i > 0; i >>= 1 {
		depth++
	}
	return depth * 2
}


==> anc/left-crucial/left_crucial.go <==
package main

import (
	"flag"
	"fmt"
	"time"
)

func main() {
	numWorkersPtr := flag.Int("numWorkers", 1, "The number of concurrent goroutines to use to enumerate the permutations.")
	nPtr := flag.Int("n", 11, "The size of the permutations to search for.")

	flag.Parse()

	numWorkers := *numWorkersPtr
	n := *nPtr

	start := time.Now()

	if n == 0 {
		fmt.Printf("Found %v left-crucial permutations of length %v in %v.\n", 0, n, time.Since(start))
		return
	}

	var count int
	c := make(chan int)
	for i := 0; i < numWorkers; i++ {
		tmp := i
		go func(c chan int) {
			c <- countLeftCrucial(n, tmp, numWorkers)
		}(c)
	}
	for i := 0; i < numWorkers; i++ {
		count += <-c
	}
	close(c)
	fmt.Printf("Found %v left-crucial permutations of length %v in %v.\n", count, n, time.Since(start))

}

func countLeftCrucial(n, b, m int) int {
	midCount := 0
	buf := make([]int, 6*n)
	becameLeftCrucial := n + 1
	//Should we allow the permutation?
	t := func(a []int) bool {
		if len(a) == 2 && a[0] < a[1] {
			return false
		}
		if len(a) == n/2 {
			midCount++
			if midCount%m != b {
				return false
			}
			midCount = b
		}
		//Do we need to check if we can be left-crucial?
		if becameLeftCrucial < len(a) {
			//We already are left-crucial so no.
			return !endsWithSquare(a, buf)
		}
		//We are no longer the same on the first becameLeftCrucial entries.
		becameLeftCrucial = n + 1
		if c := lowLeftExtension(a, buf); c > n {
			return false
		} else if c == -1 {
			becameLeftCrucial = len(a)
		}
		return !endsWithSquare(a, buf)
	}
	iter := PermutationsByExtension(n, t)
	count := 0
	for iter.Next() {
		count++
	}
	return 2 * count
}


==> anc/left-crucial/shared.go <==
package main

//endsWithSquare checks if the permutation contains a square which ends at the last entry of a.
//buf is storage space which may be used in the computation. buf must have capacity at least 3*len(a).
func endsWithSquare(a []int, buf []int) bool {
	n := len(a)

	//Check for squares of length 4.
	if n >= 4 {
		if a[n-2] < a[n-1] && a[n-4] < a[n-3] {
			return true
		}
		if a[n-2] > a[n-1] && a[n-4] > a[n-3] {
			return true
		}
	}

	//Now check for squares of larger lengths.
	//Since we know the permutation has no squares of length 4, the length of any square must be a multiple of 8.
	for i := 4; i <= n/2; i += 4 {
		patt1 := buf[:i]
		patt2 := buf[n : n+i]
		copy(patt1, a[n-i:n])
		copy(patt2, a[n-2*i:n-i])
		flatten(patt1, buf[2*n:])
		flatten(patt2, buf[2*n:])
		if intsEqual(patt1, patt2) {
			return true
		}
	}
	return false
}

//flatten replaces src by the unique permutation of {0, 1, ..., len(src) - 1} which is order-isomorphic to src.
//If src[i] is the jth smallest entry amongst all the elements in src, then src[i] is set to j.
//buf is storage space that may be used in the computation. buf must have capacity at least len(src).
func flatten(src, buf []int) {
	n := len(src)
	if n == 4 {
		flatten4(src, buf)
		return
	}
	if n == 8 {
		flatten8(src, buf)
		return
	}

	if n == 16 {
		flatten16(src, buf)
		return
	}
	buf = buf[:n]
	copy(buf, src)
	sortInts(buf)

	for i, v := range src {
		u := intsIndex(buf, v)
		src[i] = u
	}
}

//flatten4 uses a sorting network to quickly flatten src when src is of length 4.
func flatten4(src, buf []int) {
	buf = buf[:4]
	buf[0], buf[1], buf[2], buf[3] = 0, 1, 2, 3
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]] = 0, 1, 2, 3
}

//flatten8 uses a sorting network to quickly flatten src when src is of length 8.
func flatten8(src, buf []int) {
	buf = buf[:8]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7] = 0, 1, 2, 3, 4, 5, 6, 7
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[4] > src[6] {
		src[4], src[6] = src[6], src[4]
		buf[4], buf[6] = buf[6], buf[4]
	}
	if src[5] > src[7] {
		src[5], src[7] = src[7], src[5]
		buf[5], buf[7] = buf[7], buf[5]
	}
	if src[0] > src[4] {
		src[0], src[4] = src[4], src[0]
		buf[0], buf[4] = buf[4], buf[0]
	}
	if src[1] > src[5] {
		src[1], src[5] = src[5], src[1]
		buf[1], buf[5] = buf[5], buf[1]
	}
	if src[2] > src[6] {
		src[2], src[6] = src[6], src[2]
		buf[2], buf[6] = buf[6], buf[2]
	}
	if src[3] > src[7] {
		src[3], src[7] = src[7], src[3]
		buf[3], buf[7] = buf[7], buf[3]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[4] > src[5] {
		src[4], src[5] = src[5], src[4]
		buf[4], buf[5] = buf[5], buf[4]
	}
	if src[6] > src[7] {
		src[6], src[7] = src[7], src[6]
		buf[6], buf[7] = buf[7], buf[6]
	}
	if src[2] > src[4] {
		src[2], src[4] = src[4], src[2]
		buf[2], buf[4] = buf[4], buf[2]
	}
	if src[3] > src[5] {
		src[3], src[5] = src[5], src[3]
		buf[3], buf[5] = buf[5], buf[3]
	}
	if src[1] > src[4] {
		src[1], src[4] = src[4], src[1]
		buf[1], buf[4] = buf[4], buf[1]
	}
	if src[3] > src[6] {
		src[3], src[6] = src[6], src[3]
		buf[3], buf[6] = buf[6], buf[3]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}
	if src[3] > src[4] {
		src[3], src[4] = src[4], src[3]
		buf[3], buf[4] = buf[4], buf[3]
	}
	if src[5] > src[6] {
		src[5], src[6] = src[6], src[5]
		buf[5], buf[6] = buf[6], buf[5]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]] = 0, 1, 2, 3, 4, 5, 6, 7
}

//flatten16 uses a sorting network to quickly flatten src when src is of length 16.
func flatten16(src, buf []int) {
	buf = buf[:16]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7], buf[8], buf[9], buf[10], buf[11], buf[12], buf[13], buf[14], buf[15] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15

	comps := [60][2]int{{0, 13}, {1, 12}, {2, 15}, {3, 14}, {4, 8}, {5, 6}, {7, 11}, {9, 10}, {0, 5}, {1, 7}, {2, 9}, {3, 4}, {6, 13}, {8, 14}, {10, 15}, {11, 12}, {0, 1}, {2, 3}, {4, 5}, {6, 8}, {7, 9}, {10, 11}, {12, 13}, {14, 15}, {0, 2}, {1, 3}, {4, 10}, {5, 11}, {6, 7}, {8, 9}, {12, 14}, {13, 15}, {1, 2}, {3, 12}, {4, 6}, {5, 7}, {8, 10}, {9, 11}, {13, 14}, {1, 4}, {2, 6}, {5, 8}, {7, 10}, {9, 13}, {11, 14}, {2, 4}, {3, 6}, {9, 12}, {11, 13}, {3, 5}, {6, 8}, {7, 9}, {10, 12}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {11, 12}, {6, 7}, {8, 9}}

	for i := range comps {
		x, y := comps[i][0], comps[i][1]
		if src[x] > src[y] {
			src[x], src[y] = src[y], src[x]
			buf[x], buf[y] = buf[y], buf[x]
		}
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]], src[buf[8]], src[buf[9]], src[buf[10]], src[buf[11]], src[buf[12]], src[buf[13]], src[buf[14]], src[buf[15]] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15
}

//isBicrucial checks if a is a permutation of {0, 1, ..., lan(a) - 1}, if it square-free and if every left/right extension of a contains a square.
//buf is storage space that may be used in the calculation. buf must be of length at least 4*len(a)+1.
func isBicrucial(a, buf []int) bool {
	return isPermutation(a, buf) && isSquareFree(a, buf) && everyLeftExtensionHasSquare(a, buf) && everyRightExtensionHasSquare(a, buf)
}

//isPermutation checks if a is a permutation of {0, 1, ..., len(a) - 1}.
//buf must have length at least len(a).
func isPermutation(a, buf []int) bool {
	n := len(a)
	buf1 := buf[:n]
	copy(buf1, a)
	sortInts(buf1)

	for i := range buf1 {
		if buf1[i] != i {
			return false
		}
	}

	return true
}

//isSquareFree checks if a is square free.
//It doesn't assume that a is a valid permutation.
//buf must be of length at least 3*len(a).
func isSquareFree(a []int, buf []int) bool {
	for i := 4; i < len(a)+1; i++ {
		if endsWithSquare(a[:i], buf) {
			return false
		}
	}
	return true
}

//everyRightExtensionHasSquare checks if every right extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1.
func everyRightExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	for i := range a {
		b[i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//everyLeftExtensionHasSquare checks if every left extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1
func everyLeftExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	//We also reverse the permutation so we are now extending to the right.
	for i := range a {
		b[n-1-i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//lowLeftExtension returns a lower bound on the length of a permutation which begins with the pattern a and is such that every left extension contains a square. If a is already such a permutation, this returns -1.
//a must be a permutation of {0, ..., len(a) - 1}. buf is storage space that may be used in the computation and must be of length at least 4*len(a) + 1.
//The code first `expands' the permutation a by multiplying every value by 2. It then iterates over each possible left-extension and checks if the new permutation contains a square. If it doesn't, we check if it is possible for the pattern to contain S_1 and currently have an incomplete S_2. If this is the case, we raise the lower bound to 2*|S_1|. If this is not the case, we must have a lower bound of 2*n.
//If there are multiple left-extensions where a can only contain S_1, then each S_1 must be distinct and hence the square is of a different length. This improves the bound slightly.
func lowLeftExtension(a []int, buf []int) int {
	n := len(a)

	if n <= 2 {
		return 7
	}

	b := buf[:n+1]

	//Our code naturally checks for squares at the end of a permutation so we will secretly reverse the permutation here.
	for i := 0; i < n; i++ {
		b[n-i-1] = 2 * a[i]
	}

	lowerBound := -1
	numberWithNoS2 := 0

mainLoop:
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		//Check if this value of j is already covered.
		if endsWithSquare(b, buf[n+1:]) {
			continue
		}

		//Can this have a square which is already half in the permutation?
		//n is at least 3 so a square of length 4 is in the permutation and we only need to check for squares of length a multiple of 8.
		for i := 4; i <= n; i += 4 {
			//Let the extended permutation be (x, a'_0, ..., a'_{n-1}).
			//The potential square is (x, a'_0, ..., a'_{i-2}; a'_{i-1}, ..., a'_{n-1}, ...).
			if 2*i <= n+1 {
				//We are contained entirely in b and would have been found.
				continue
			}
			//The last i elements of b are the reverse of S_1 and the remaining  n + 1 - i are the start of the reverse of S_2
			t := n + 1 - i            //Number of elements in S_2
			patt1 := buf[n+1 : n+1+t] //Take t elements from the buffer to be the start of the reverse of S_1
			//patt1 = (b[i], ..., b[n]) = (a'_{n - i - 1}, ..., a'_0, x)
			for k := 0; k < t; k++ {
				patt1[k] = b[n-t+1+k]
			}

			patt2 := buf[n+1+t : n+1+t+t] //Take t elements from the buffer to be the start of the reverse of S_2
			//patt2 = (b[0], b[1], ..., b[t-1]) = (a'_{n -1}, ..., a'_{i-1})
			for k := 0; k < t; k++ {
				patt2[k] = b[k]
			}

			//Check if patt1 and patt2 are order-isomorphic.
			flatten(patt1, buf[n+1+t+t:])
			flatten(patt2, buf[n+1+t+t:])
			if intsEqual(patt1, patt2) {
				if lowerBound < 2*i {
					lowerBound = 2*i - 1
				}
				continue mainLoop
			}
		}
		// We don't have any of the S_2 here already.
		numberWithNoS2++
	}
	//Since the length of a square must be a multiple of 8 and all of them must be distinct, we can improve the lower bound.
	if numberWithNoS2 > 0 {
		lowerBound = 8*((n+4)/4) + 8*(numberWithNoS2-1) - 1
	}
	return lowerBound
}

//intsIndex returns the index i in [0, n) at which a[i] >= x.
//This is a translation of sort.Search to work on []int.
func intsIndex(a []int, x int) int {
	// Define f(-1) == false and f(n) == true.
	// Invariant: f(i-1) == false, f(j) == true.
	n := len(a)
	i, j := 0, n
	for i < j {
		h := int(uint(i+j) >> 1) // avoid overflow when computing h
		// i ≤ h < j
		if a[h] < x {
			i = h + 1 // preserves f(i-1) == false
		} else {
			j = h // preserves f(j) == true
		}
	}
	// i == j, f(i-1) == false, and f(j) (= f(i)) == true  =>  answer is i.
	return i
}

//intsEqual returns true if a and b are the same and false otherwise.
func intsEqual(a, b []int) bool {
	if a == nil && b == nil {
		return true
	}
	if a == nil || b == nil {
		return false
	}
	if len(a) != len(b) {
		return false
	}
	for i := range a {
		if a[i] != b[i] {
			return false
		}
	}
	return true
}

//intsCompare returns 1 if a is greater than b in lexicographic order, 0 if they are equal and -1 if b is greater than a.
func intsCompare(a, b []int) int {
	for i := 0; ; i++ {
		if i >= len(a) && i >= len(b) {
			return 0
		}
		if i >= len(a) {
			return -1
		}
		if i >= len(b) {
			return 1
		}

		if a[i] > b[i] {
			return 1
		}
		if a[i] < b[i] {
			return -1
		}
	}
}

//PermutationExtensionIterator holds the state for an iterator which iterates over all permutations by extending the permutation to the right.
type PermutationExtensionIterator struct {
	n     int
	a     []int
	f     func([]int) bool
	first bool
}

//PermutationsByExtension iterates over all permutations of {0, 1, ..., n -1} which pass the test function f at every step. The iterator starts with the empty permutation. It then does a DFS where the children of the permutation P of with length l < n are the permutations of length l + 1 formed by appending a number x in {0, ..., l} and increasing by 1 every entry of P which is at least x. The function f is called at each node of the DFS and the iterator will prune the children of a node v is f(v) is false.
func PermutationsByExtension(n int, f func([]int) bool) *PermutationExtensionIterator {
	return &PermutationExtensionIterator{n: n, a: nil, f: f}
}

//Value returns the current permutation.
//You must not modify the returned valued.
func (iter *PermutationExtensionIterator) Value() []int {
	return iter.a
}

//Next attempts to move to the next valid permutation, returning true if one exists and false otherwise.
func (iter *PermutationExtensionIterator) Next() bool {
	//Initialise
	if iter.a == nil || iter.first {
		//The first call of Next()
		iter.first = false
		iter.a = make([]int, 0, iter.n)
		if iter.n == 0 {
			return true
		}
	} else {
		//Not the first call so the last thing we did was visit a permutation.
		goto x3
	}

	//Extend
x1:
	iter.a = append(iter.a, len(iter.a))
	//Test
x2:
	if iter.f(iter.a) {
		//Success
		if len(iter.a) == iter.n {
			return true
		}
		goto x1
	}

	//Test has failed so we need to increase the state.
x3:
	if len(iter.a) == 0 {
		return false
	}

	x := iter.a[len(iter.a)-1]
	if x == 0 {
		iter.a = iter.a[:len(iter.a)-1]
		for i := range iter.a {
			iter.a[i]--
		}
		goto x3
	}

	for i := range iter.a {
		if iter.a[i] == x-1 {
			iter.a[i]++
			break
		}
	}
	iter.a[len(iter.a)-1]--
	goto x2

}


==> anc/odd/ints_sort.go <==
package main

//sortInts sorts the slice a into ascending order.
//The function is a direct translation of the standard library sort.Sort function to work on []int. This offers a non-negligible speed up and results in fewer allocations.
func sortInts(a []int) {
	n := len(a)
	quickSort(a, 0, n, maxDepth(n))
}

//The following code is copied directly from sort.Sort.

// Copyright 2009 The Go Authors. All rights reserved.

// Insertion sort
func insertionSort(data []int, a, b int) {
	for i := a + 1; i < b; i++ {
		for j := i; j > a && data[j] < data[j-1]; j-- {
			data[j], data[j-1] = data[j-1], data[j]
		}
	}
}

// siftDown implements the heap property on data[lo, hi).
// first is an offset into the array where the root of the heap lies.
func siftDown(data []int, lo, hi, first int) {
	root := lo
	for {
		child := 2*root + 1
		if child >= hi {
			break
		}
		if child+1 < hi && data[first+child] < data[first+child+1] {
			child++
		}
		if data[first+root] >= data[first+child] {
			return
		}
		data[first+root], data[first+child] = data[first+child], data[first+root]
		root = child
	}
}

func heapSort(data []int, a, b int) {
	first := a
	lo := 0
	hi := b - a

	// Build heap with greatest element at top.
	for i := (hi - 1) / 2; i >= 0; i-- {
		siftDown(data, i, hi, first)
	}

	// Pop elements, largest first, into end of data.
	for i := hi - 1; i >= 0; i-- {
		data[first], data[first+i] = data[first+i], data[first]
		siftDown(data, lo, i, first)
	}
}

// Quicksort, loosely following Bentley and McIlroy,
// ``Engineering a Sort Function,'' SP&E November 1993.

// medianOfThree moves the median of the three values data[m0], data[m1], data[m2] into data[m1].
func medianOfThree(data []int, m1, m0, m2 int) {
	// sort 3 elements
	if data[m1] < data[m0] {
		data[m1], data[m0] = data[m0], data[m1]
	}
	// data[m0] <= data[m1]
	if data[m2] < data[m1] {
		data[m2], data[m1] = data[m1], data[m2]
		// data[m0] <= data[m2] && data[m1] < data[m2]
		if data[m1] < data[m0] {
			data[m1], data[m0] = data[m0], data[m1]
		}
	}
	// now data[m0] <= data[m1] <= data[m2]
}

func doPivot(data []int, lo, hi int) (midlo, midhi int) {
	m := int(uint(lo+hi) >> 1) // Written like this to avoid integer overflow.
	if hi-lo > 40 {
		// Tukey's ``Ninther,'' median of three medians of three.
		s := (hi - lo) / 8
		medianOfThree(data, lo, lo+s, lo+2*s)
		medianOfThree(data, m, m-s, m+s)
		medianOfThree(data, hi-1, hi-1-s, hi-1-2*s)
	}
	medianOfThree(data, lo, m, hi-1)

	// Invariants are:
	//	data[lo] = pivot (set up by ChoosePivot)
	//	data[lo < i < a] < pivot
	//	data[a <= i < b] <= pivot
	//	data[b <= i < c] unexamined
	//	data[c <= i < hi-1] > pivot
	//	data[hi-1] >= pivot
	pivot := lo
	a, c := lo+1, hi-1

	for ; a < c && data[a] < data[pivot]; a++ {
	}
	b := a
	for {
		for ; b < c && data[b] <= data[pivot]; b++ { // data[b] <= pivot
		}
		for ; b < c && data[pivot] < data[c-1]; c-- { // data[c-1] > pivot
		}
		if b >= c {
			break
		}
		// data[b] > pivot; data[c-1] <= pivot
		data[b], data[c-1] = data[c-1], data[b]
		b++
		c--
	}
	// If hi-c<3 then there are duplicates (by property of median of nine).
	// Let's be a bit more conservative, and set border to 5.
	protect := hi-c < 5
	if !protect && hi-c < (hi-lo)/4 {
		// Lets test some points for equality to pivot
		dups := 0
		if data[hi-1] <= data[pivot] { // data[hi-1] = pivot
			data[c], data[hi-1] = data[hi-1], data[c]
			c++
			dups++
		}
		if data[pivot] <= data[b-1] { // data[b-1] = pivot
			b--
			dups++
		}
		// m-lo = (hi-lo)/2 > 6
		// b-lo > (hi-lo)*3/4-1 > 8
		// ==> m < b ==> data[m] <= pivot
		if data[pivot] <= data[m] { // data[m] = pivot
			data[m], data[b-1] = data[b-1], data[m]
			b--
			dups++
		}
		// if at least 2 points are equal to pivot, assume skewed distribution
		protect = dups > 1
	}
	if protect {
		// Protect against a lot of duplicates
		// Add invariant:
		//	data[a <= i < b] unexamined
		//	data[b <= i < c] = pivot
		for {
			for ; a < b && data[pivot] <= data[b-1]; b-- { // data[b] == pivot
			}
			for ; a < b && data[a] < data[pivot]; a++ { // data[a] < pivot
			}
			if a >= b {
				break
			}
			// data[a] == pivot; data[b-1] < pivot
			data[a], data[b-1] = data[b-1], data[a]
			a++
			b--
		}
	}
	// Swap pivot into middle
	data[pivot], data[b-1] = data[b-1], data[pivot]
	return b - 1, c
}

func quickSort(data []int, a, b, maxDepth int) {
	for b-a > 12 { // Use ShellSort for slices <= 12 elements
		if maxDepth == 0 {
			heapSort(data, a, b)
			return
		}
		maxDepth--
		mlo, mhi := doPivot(data, a, b)
		// Avoiding recursion on the larger subproblem guarantees
		// a stack depth of at most lg(b-a).
		if mlo-a < b-mhi {
			quickSort(data, a, mlo, maxDepth)
			a = mhi // i.e., quickSort(data, mhi, b)
		} else {
			quickSort(data, mhi, b, maxDepth)
			b = mlo // i.e., quickSort(data, a, mlo)
		}
	}
	if b-a > 1 {
		// Do ShellSort pass with gap 6
		// It could be written in this simplified form cause b-a <= 12
		for i := a + 6; i < b; i++ {
			if data[i] < data[i-6] {
				data[i], data[i-6] = data[i-6], data[i]
			}
		}
		insertionSort(data, a, b)
	}
}

// maxDepth returns a threshold at which quicksort should switch
// to heapsort. It returns 2*ceil(lg(n+1)).
func maxDepth(n int) int {
	var depth int
	for i := n; i > 0; i >>= 1 {
		depth++
	}
	return depth * 2
}


==> anc/odd/odd.go <==
package main

import (
	"fmt"
)

func main() {
	buf := make([]int, 1000) //Longer than necessary.
	for k := 3; k < 100; k += 4 {

		initialSegment := []int{0, 6, 5, 2, 4, 7, 3, 1, 8}
		cl1 := generatePi(k)

		m := 9 + 2*k + 1
		perm := make([]int, m)
		copy(perm, initialSegment)

		for i := 9; i < m; i++ {
			if (i-9)%4 == 0 {
				perm[i] = 50000 + (i-9)/4

			}
			if (i-9)%4 == 1 || (i-9)%4 == 3 {
				perm[i] = cl1[(i-9)/2] + 30000

			}
			if (i-9)%4 == 2 {
				perm[i] = 10000 + (i-9)/4
			}
		}
		perm = append(perm, 60000+3, 60000+8, 60000+5, 60000+2, 60000+4, 60000+9, 60000+1, 60000+0, 60000+7, 60000+10, 60000+6)
		flatten(perm, buf)
		fmt.Printf("Length: %v Bicrucial: %v Permutation: %v\n", len(perm), isBicrucial(perm, buf), perm)
	}

}

func generatePi(n int) []int {
	//Start with a square free permutation.
	buf := make([]int, n)
	curr := []int{0}
	for len(curr) < n {
		m := len(curr)
		next := make([]int, 2*m)

		for i := range next {
			//Top
			if i%4 == 0 {
				next[i] = m/2 + m + i/4
				continue
			}
			//Bottom
			if i%4 == 2 {
				next[i] = i / 4
				continue
			}
			//Middle
			next[i] = m/2 + curr[i/2]
		}
		curr = next
	}
	//Trim the square free permutation
	curr = curr[:n]
	//Flatten current
	flatten(curr, buf)
	return curr
}


==> anc/odd/shared.go <==
package main

//endsWithSquare checks if the permutation contains a square which ends at the last entry of a.
//buf is storage space which may be used in the computation. buf must have capacity at least 3*len(a).
func endsWithSquare(a []int, buf []int) bool {
	n := len(a)

	//Check for squares of length 4.
	if n >= 4 {
		if a[n-2] < a[n-1] && a[n-4] < a[n-3] {
			return true
		}
		if a[n-2] > a[n-1] && a[n-4] > a[n-3] {
			return true
		}
	}

	//Now check for squares of larger lengths.
	//Since we know the permutation has no squares of length 4, the length of any square must be a multiple of 8.
	for i := 4; i <= n/2; i += 4 {
		patt1 := buf[:i]
		patt2 := buf[n : n+i]
		copy(patt1, a[n-i:n])
		copy(patt2, a[n-2*i:n-i])
		flatten(patt1, buf[2*n:])
		flatten(patt2, buf[2*n:])
		if intsEqual(patt1, patt2) {
			return true
		}
	}
	return false
}

//flatten replaces src by the unique permutation of {0, 1, ..., len(src) - 1} which is order-isomorphic to src.
//If src[i] is the jth smallest entry amongst all the elements in src, then src[i] is set to j.
//buf is storage space that may be used in the computation. buf must have capacity at least len(src).
func flatten(src, buf []int) {
	n := len(src)
	if n == 4 {
		flatten4(src, buf)
		return
	}
	if n == 8 {
		flatten8(src, buf)
		return
	}

	if n == 16 {
		flatten16(src, buf)
		return
	}
	buf = buf[:n]
	copy(buf, src)
	sortInts(buf)

	for i, v := range src {
		u := intsIndex(buf, v)
		src[i] = u
	}
}

//flatten4 uses a sorting network to quickly flatten src when src is of length 4.
func flatten4(src, buf []int) {
	buf = buf[:4]
	buf[0], buf[1], buf[2], buf[3] = 0, 1, 2, 3
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]] = 0, 1, 2, 3
}

//flatten8 uses a sorting network to quickly flatten src when src is of length 8.
func flatten8(src, buf []int) {
	buf = buf[:8]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7] = 0, 1, 2, 3, 4, 5, 6, 7
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[4] > src[6] {
		src[4], src[6] = src[6], src[4]
		buf[4], buf[6] = buf[6], buf[4]
	}
	if src[5] > src[7] {
		src[5], src[7] = src[7], src[5]
		buf[5], buf[7] = buf[7], buf[5]
	}
	if src[0] > src[4] {
		src[0], src[4] = src[4], src[0]
		buf[0], buf[4] = buf[4], buf[0]
	}
	if src[1] > src[5] {
		src[1], src[5] = src[5], src[1]
		buf[1], buf[5] = buf[5], buf[1]
	}
	if src[2] > src[6] {
		src[2], src[6] = src[6], src[2]
		buf[2], buf[6] = buf[6], buf[2]
	}
	if src[3] > src[7] {
		src[3], src[7] = src[7], src[3]
		buf[3], buf[7] = buf[7], buf[3]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[4] > src[5] {
		src[4], src[5] = src[5], src[4]
		buf[4], buf[5] = buf[5], buf[4]
	}
	if src[6] > src[7] {
		src[6], src[7] = src[7], src[6]
		buf[6], buf[7] = buf[7], buf[6]
	}
	if src[2] > src[4] {
		src[2], src[4] = src[4], src[2]
		buf[2], buf[4] = buf[4], buf[2]
	}
	if src[3] > src[5] {
		src[3], src[5] = src[5], src[3]
		buf[3], buf[5] = buf[5], buf[3]
	}
	if src[1] > src[4] {
		src[1], src[4] = src[4], src[1]
		buf[1], buf[4] = buf[4], buf[1]
	}
	if src[3] > src[6] {
		src[3], src[6] = src[6], src[3]
		buf[3], buf[6] = buf[6], buf[3]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}
	if src[3] > src[4] {
		src[3], src[4] = src[4], src[3]
		buf[3], buf[4] = buf[4], buf[3]
	}
	if src[5] > src[6] {
		src[5], src[6] = src[6], src[5]
		buf[5], buf[6] = buf[6], buf[5]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]] = 0, 1, 2, 3, 4, 5, 6, 7
}

//flatten16 uses a sorting network to quickly flatten src when src is of length 16.
func flatten16(src, buf []int) {
	buf = buf[:16]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7], buf[8], buf[9], buf[10], buf[11], buf[12], buf[13], buf[14], buf[15] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15

	comps := [60][2]int{{0, 13}, {1, 12}, {2, 15}, {3, 14}, {4, 8}, {5, 6}, {7, 11}, {9, 10}, {0, 5}, {1, 7}, {2, 9}, {3, 4}, {6, 13}, {8, 14}, {10, 15}, {11, 12}, {0, 1}, {2, 3}, {4, 5}, {6, 8}, {7, 9}, {10, 11}, {12, 13}, {14, 15}, {0, 2}, {1, 3}, {4, 10}, {5, 11}, {6, 7}, {8, 9}, {12, 14}, {13, 15}, {1, 2}, {3, 12}, {4, 6}, {5, 7}, {8, 10}, {9, 11}, {13, 14}, {1, 4}, {2, 6}, {5, 8}, {7, 10}, {9, 13}, {11, 14}, {2, 4}, {3, 6}, {9, 12}, {11, 13}, {3, 5}, {6, 8}, {7, 9}, {10, 12}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {11, 12}, {6, 7}, {8, 9}}

	for i := range comps {
		x, y := comps[i][0], comps[i][1]
		if src[x] > src[y] {
			src[x], src[y] = src[y], src[x]
			buf[x], buf[y] = buf[y], buf[x]
		}
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]], src[buf[8]], src[buf[9]], src[buf[10]], src[buf[11]], src[buf[12]], src[buf[13]], src[buf[14]], src[buf[15]] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15
}

//isBicrucial checks if a is a permutation of {0, 1, ..., lan(a) - 1}, if it square-free and if every left/right extension of a contains a square.
//buf is storage space that may be used in the calculation. buf must be of length at least 4*len(a)+1.
func isBicrucial(a, buf []int) bool {
	return isPermutation(a, buf) && isSquareFree(a, buf) && everyLeftExtensionHasSquare(a, buf) && everyRightExtensionHasSquare(a, buf)
}

//isPermutation checks if a is a permutation of {0, 1, ..., len(a) - 1}.
//buf must have length at least len(a).
func isPermutation(a, buf []int) bool {
	n := len(a)
	buf1 := buf[:n]
	copy(buf1, a)
	sortInts(buf1)

	for i := range buf1 {
		if buf1[i] != i {
			return false
		}
	}

	return true
}

//isSquareFree checks if a is square free.
//It doesn't assume that a is a valid permutation.
//buf must be of length at least 3*len(a).
func isSquareFree(a []int, buf []int) bool {
	for i := 4; i < len(a)+1; i++ {
		if endsWithSquare(a[:i], buf) {
			return false
		}
	}
	return true
}

//everyRightExtensionHasSquare checks if every right extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1.
func everyRightExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	for i := range a {
		b[i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//everyLeftExtensionHasSquare checks if every left extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1
func everyLeftExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	//We also reverse the permutation so we are now extending to the right.
	for i := range a {
		b[n-1-i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//lowLeftExtension returns a lower bound on the length of a permutation which begins with the pattern a and is such that every left extension contains a square. If a is already such a permutation, this returns -1.
//a must be a permutation of {0, ..., len(a) - 1}. buf is storage space that may be used in the computation and must be of length at least 4*len(a) + 1.
//The code first `expands' the permutation a by multiplying every value by 2. It then iterates over each possible left-extension and checks if the new permutation contains a square. If it doesn't, we check if it is possible for the pattern to contain S_1 and currently have an incomplete S_2. If this is the case, we raise the lower bound to 2*|S_1|. If this is not the case, we must have a lower bound of 2*n.
//If there are multiple left-extensions where a can only contain S_1, then each S_1 must be distinct and hence the square is of a different length. This improves the bound slightly.
func lowLeftExtension(a []int, buf []int) int {
	n := len(a)

	if n <= 2 {
		return 7
	}

	b := buf[:n+1]

	//Our code naturally checks for squares at the end of a permutation so we will secretly reverse the permutation here.
	for i := 0; i < n; i++ {
		b[n-i-1] = 2 * a[i]
	}

	lowerBound := -1
	numberWithNoS2 := 0

mainLoop:
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		//Check if this value of j is already covered.
		if endsWithSquare(b, buf[n+1:]) {
			continue
		}

		//Can this have a square which is already half in the permutation?
		//n is at least 3 so a square of length 4 is in the permutation and we only need to check for squares of length a multiple of 8.
		for i := 4; i <= n; i += 4 {
			//Let the extended permutation be (x, a'_0, ..., a'_{n-1}).
			//The potential square is (x, a'_0, ..., a'_{i-2}; a'_{i-1}, ..., a'_{n-1}, ...).
			if 2*i <= n+1 {
				//We are contained entirely in b and would have been found.
				continue
			}
			//The last i elements of b are the reverse of S_1 and the remaining  n + 1 - i are the start of the reverse of S_2
			t := n + 1 - i            //Number of elements in S_2
			patt1 := buf[n+1 : n+1+t] //Take t elements from the buffer to be the start of the reverse of S_1
			//patt1 = (b[i], ..., b[n]) = (a'_{n - i - 1}, ..., a'_0, x)
			for k := 0; k < t; k++ {
				patt1[k] = b[n-t+1+k]
			}

			patt2 := buf[n+1+t : n+1+t+t] //Take t elements from the buffer to be the start of the reverse of S_2
			//patt2 = (b[0], b[1], ..., b[t-1]) = (a'_{n -1}, ..., a'_{i-1})
			for k := 0; k < t; k++ {
				patt2[k] = b[k]
			}

			//Check if patt1 and patt2 are order-isomorphic.
			flatten(patt1, buf[n+1+t+t:])
			flatten(patt2, buf[n+1+t+t:])
			if intsEqual(patt1, patt2) {
				if lowerBound < 2*i {
					lowerBound = 2*i - 1
				}
				continue mainLoop
			}
		}
		// We don't have any of the S_2 here already.
		numberWithNoS2++
	}
	//Since the length of a square must be a multiple of 8 and all of them must be distinct, we can improve the lower bound.
	if numberWithNoS2 > 0 {
		lowerBound = 8*((n+4)/4) + 8*(numberWithNoS2-1) - 1
	}
	return lowerBound
}

//intsIndex returns the index i in [0, n) at which a[i] >= x.
//This is a translation of sort.Search to work on []int.
func intsIndex(a []int, x int) int {
	// Define f(-1) == false and f(n) == true.
	// Invariant: f(i-1) == false, f(j) == true.
	n := len(a)
	i, j := 0, n
	for i < j {
		h := int(uint(i+j) >> 1) // avoid overflow when computing h
		// i ≤ h < j
		if a[h] < x {
			i = h + 1 // preserves f(i-1) == false
		} else {
			j = h // preserves f(j) == true
		}
	}
	// i == j, f(i-1) == false, and f(j) (= f(i)) == true  =>  answer is i.
	return i
}

//intsEqual returns true if a and b are the same and false otherwise.
func intsEqual(a, b []int) bool {
	if a == nil && b == nil {
		return true
	}
	if a == nil || b == nil {
		return false
	}
	if len(a) != len(b) {
		return false
	}
	for i := range a {
		if a[i] != b[i] {
			return false
		}
	}
	return true
}

//intsCompare returns 1 if a is greater than b in lexicographic order, 0 if they are equal and -1 if b is greater than a.
func intsCompare(a, b []int) int {
	for i := 0; ; i++ {
		if i >= len(a) && i >= len(b) {
			return 0
		}
		if i >= len(a) {
			return -1
		}
		if i >= len(b) {
			return 1
		}

		if a[i] > b[i] {
			return 1
		}
		if a[i] < b[i] {
			return -1
		}
	}
}

//PermutationExtensionIterator holds the state for an iterator which iterates over all permutations by extending the permutation to the right.
type PermutationExtensionIterator struct {
	n     int
	a     []int
	f     func([]int) bool
	first bool
}

//PermutationsByExtension iterates over all permutations of {0, 1, ..., n -1} which pass the test function f at every step. The iterator starts with the empty permutation. It then does a DFS where the children of the permutation P of with length l < n are the permutations of length l + 1 formed by appending a number x in {0, ..., l} and increasing by 1 every entry of P which is at least x. The function f is called at each node of the DFS and the iterator will prune the children of a node v is f(v) is false.
func PermutationsByExtension(n int, f func([]int) bool) *PermutationExtensionIterator {
	return &PermutationExtensionIterator{n: n, a: nil, f: f}
}

//Value returns the current permutation.
//You must not modify the returned valued.
func (iter *PermutationExtensionIterator) Value() []int {
	return iter.a
}

//Next attempts to move to the next valid permutation, returning true if one exists and false otherwise.
func (iter *PermutationExtensionIterator) Next() bool {
	//Initialise
	if iter.a == nil || iter.first {
		//The first call of Next()
		iter.first = false
		iter.a = make([]int, 0, iter.n)
		if iter.n == 0 {
			return true
		}
	} else {
		//Not the first call so the last thing we did was visit a permutation.
		goto x3
	}

	//Extend
x1:
	iter.a = append(iter.a, len(iter.a))
	//Test
x2:
	if iter.f(iter.a) {
		//Success
		if len(iter.a) == iter.n {
			return true
		}
		goto x1
	}

	//Test has failed so we need to increase the state.
x3:
	if len(iter.a) == 0 {
		return false
	}

	x := iter.a[len(iter.a)-1]
	if x == 0 {
		iter.a = iter.a[:len(iter.a)-1]
		for i := range iter.a {
			iter.a[i]--
		}
		goto x3
	}

	for i := range iter.a {
		if iter.a[i] == x-1 {
			iter.a[i]++
			break
		}
	}
	iter.a[len(iter.a)-1]--
	goto x2

}


==> anc/square-free/ints_sort.go <==
package main

//sortInts sorts the slice a into ascending order.
//The function is a direct translation of the standard library sort.Sort function to work on []int. This offers a non-negligible speed up and results in fewer allocations.
func sortInts(a []int) {
	n := len(a)
	quickSort(a, 0, n, maxDepth(n))
}

//The following code is copied directly from sort.Sort.

// Copyright 2009 The Go Authors. All rights reserved.

// Insertion sort
func insertionSort(data []int, a, b int) {
	for i := a + 1; i < b; i++ {
		for j := i; j > a && data[j] < data[j-1]; j-- {
			data[j], data[j-1] = data[j-1], data[j]
		}
	}
}

// siftDown implements the heap property on data[lo, hi).
// first is an offset into the array where the root of the heap lies.
func siftDown(data []int, lo, hi, first int) {
	root := lo
	for {
		child := 2*root + 1
		if child >= hi {
			break
		}
		if child+1 < hi && data[first+child] < data[first+child+1] {
			child++
		}
		if data[first+root] >= data[first+child] {
			return
		}
		data[first+root], data[first+child] = data[first+child], data[first+root]
		root = child
	}
}

func heapSort(data []int, a, b int) {
	first := a
	lo := 0
	hi := b - a

	// Build heap with greatest element at top.
	for i := (hi - 1) / 2; i >= 0; i-- {
		siftDown(data, i, hi, first)
	}

	// Pop elements, largest first, into end of data.
	for i := hi - 1; i >= 0; i-- {
		data[first], data[first+i] = data[first+i], data[first]
		siftDown(data, lo, i, first)
	}
}

// Quicksort, loosely following Bentley and McIlroy,
// ``Engineering a Sort Function,'' SP&E November 1993.

// medianOfThree moves the median of the three values data[m0], data[m1], data[m2] into data[m1].
func medianOfThree(data []int, m1, m0, m2 int) {
	// sort 3 elements
	if data[m1] < data[m0] {
		data[m1], data[m0] = data[m0], data[m1]
	}
	// data[m0] <= data[m1]
	if data[m2] < data[m1] {
		data[m2], data[m1] = data[m1], data[m2]
		// data[m0] <= data[m2] && data[m1] < data[m2]
		if data[m1] < data[m0] {
			data[m1], data[m0] = data[m0], data[m1]
		}
	}
	// now data[m0] <= data[m1] <= data[m2]
}

func doPivot(data []int, lo, hi int) (midlo, midhi int) {
	m := int(uint(lo+hi) >> 1) // Written like this to avoid integer overflow.
	if hi-lo > 40 {
		// Tukey's ``Ninther,'' median of three medians of three.
		s := (hi - lo) / 8
		medianOfThree(data, lo, lo+s, lo+2*s)
		medianOfThree(data, m, m-s, m+s)
		medianOfThree(data, hi-1, hi-1-s, hi-1-2*s)
	}
	medianOfThree(data, lo, m, hi-1)

	// Invariants are:
	//	data[lo] = pivot (set up by ChoosePivot)
	//	data[lo < i < a] < pivot
	//	data[a <= i < b] <= pivot
	//	data[b <= i < c] unexamined
	//	data[c <= i < hi-1] > pivot
	//	data[hi-1] >= pivot
	pivot := lo
	a, c := lo+1, hi-1

	for ; a < c && data[a] < data[pivot]; a++ {
	}
	b := a
	for {
		for ; b < c && data[b] <= data[pivot]; b++ { // data[b] <= pivot
		}
		for ; b < c && data[pivot] < data[c-1]; c-- { // data[c-1] > pivot
		}
		if b >= c {
			break
		}
		// data[b] > pivot; data[c-1] <= pivot
		data[b], data[c-1] = data[c-1], data[b]
		b++
		c--
	}
	// If hi-c<3 then there are duplicates (by property of median of nine).
	// Let's be a bit more conservative, and set border to 5.
	protect := hi-c < 5
	if !protect && hi-c < (hi-lo)/4 {
		// Lets test some points for equality to pivot
		dups := 0
		if data[hi-1] <= data[pivot] { // data[hi-1] = pivot
			data[c], data[hi-1] = data[hi-1], data[c]
			c++
			dups++
		}
		if data[pivot] <= data[b-1] { // data[b-1] = pivot
			b--
			dups++
		}
		// m-lo = (hi-lo)/2 > 6
		// b-lo > (hi-lo)*3/4-1 > 8
		// ==> m < b ==> data[m] <= pivot
		if data[pivot] <= data[m] { // data[m] = pivot
			data[m], data[b-1] = data[b-1], data[m]
			b--
			dups++
		}
		// if at least 2 points are equal to pivot, assume skewed distribution
		protect = dups > 1
	}
	if protect {
		// Protect against a lot of duplicates
		// Add invariant:
		//	data[a <= i < b] unexamined
		//	data[b <= i < c] = pivot
		for {
			for ; a < b && data[pivot] <= data[b-1]; b-- { // data[b] == pivot
			}
			for ; a < b && data[a] < data[pivot]; a++ { // data[a] < pivot
			}
			if a >= b {
				break
			}
			// data[a] == pivot; data[b-1] < pivot
			data[a], data[b-1] = data[b-1], data[a]
			a++
			b--
		}
	}
	// Swap pivot into middle
	data[pivot], data[b-1] = data[b-1], data[pivot]
	return b - 1, c
}

func quickSort(data []int, a, b, maxDepth int) {
	for b-a > 12 { // Use ShellSort for slices <= 12 elements
		if maxDepth == 0 {
			heapSort(data, a, b)
			return
		}
		maxDepth--
		mlo, mhi := doPivot(data, a, b)
		// Avoiding recursion on the larger subproblem guarantees
		// a stack depth of at most lg(b-a).
		if mlo-a < b-mhi {
			quickSort(data, a, mlo, maxDepth)
			a = mhi // i.e., quickSort(data, mhi, b)
		} else {
			quickSort(data, mhi, b, maxDepth)
			b = mlo // i.e., quickSort(data, a, mlo)
		}
	}
	if b-a > 1 {
		// Do ShellSort pass with gap 6
		// It could be written in this simplified form cause b-a <= 12
		for i := a + 6; i < b; i++ {
			if data[i] < data[i-6] {
				data[i], data[i-6] = data[i-6], data[i]
			}
		}
		insertionSort(data, a, b)
	}
}

// maxDepth returns a threshold at which quicksort should switch
// to heapsort. It returns 2*ceil(lg(n+1)).
func maxDepth(n int) int {
	var depth int
	for i := n; i > 0; i >>= 1 {
		depth++
	}
	return depth * 2
}


==> anc/square-free/shared.go <==
package main

//endsWithSquare checks if the permutation contains a square which ends at the last entry of a.
//buf is storage space which may be used in the computation. buf must have capacity at least 3*len(a).
func endsWithSquare(a []int, buf []int) bool {
	n := len(a)

	//Check for squares of length 4.
	if n >= 4 {
		if a[n-2] < a[n-1] && a[n-4] < a[n-3] {
			return true
		}
		if a[n-2] > a[n-1] && a[n-4] > a[n-3] {
			return true
		}
	}

	//Now check for squares of larger lengths.
	//Since we know the permutation has no squares of length 4, the length of any square must be a multiple of 8.
	for i := 4; i <= n/2; i += 4 {
		patt1 := buf[:i]
		patt2 := buf[n : n+i]
		copy(patt1, a[n-i:n])
		copy(patt2, a[n-2*i:n-i])
		flatten(patt1, buf[2*n:])
		flatten(patt2, buf[2*n:])
		if intsEqual(patt1, patt2) {
			return true
		}
	}
	return false
}

//flatten replaces src by the unique permutation of {0, 1, ..., len(src) - 1} which is order-isomorphic to src.
//If src[i] is the jth smallest entry amongst all the elements in src, then src[i] is set to j.
//buf is storage space that may be used in the computation. buf must have capacity at least len(src).
func flatten(src, buf []int) {
	n := len(src)
	if n == 4 {
		flatten4(src, buf)
		return
	}
	if n == 8 {
		flatten8(src, buf)
		return
	}

	if n == 16 {
		flatten16(src, buf)
		return
	}
	buf = buf[:n]
	copy(buf, src)
	sortInts(buf)

	for i, v := range src {
		u := intsIndex(buf, v)
		src[i] = u
	}
}

//flatten4 uses a sorting network to quickly flatten src when src is of length 4.
func flatten4(src, buf []int) {
	buf = buf[:4]
	buf[0], buf[1], buf[2], buf[3] = 0, 1, 2, 3
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]] = 0, 1, 2, 3
}

//flatten8 uses a sorting network to quickly flatten src when src is of length 8.
func flatten8(src, buf []int) {
	buf = buf[:8]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7] = 0, 1, 2, 3, 4, 5, 6, 7
	if src[0] > src[2] {
		src[0], src[2] = src[2], src[0]
		buf[0], buf[2] = buf[2], buf[0]
	}
	if src[1] > src[3] {
		src[1], src[3] = src[3], src[1]
		buf[1], buf[3] = buf[3], buf[1]
	}
	if src[4] > src[6] {
		src[4], src[6] = src[6], src[4]
		buf[4], buf[6] = buf[6], buf[4]
	}
	if src[5] > src[7] {
		src[5], src[7] = src[7], src[5]
		buf[5], buf[7] = buf[7], buf[5]
	}
	if src[0] > src[4] {
		src[0], src[4] = src[4], src[0]
		buf[0], buf[4] = buf[4], buf[0]
	}
	if src[1] > src[5] {
		src[1], src[5] = src[5], src[1]
		buf[1], buf[5] = buf[5], buf[1]
	}
	if src[2] > src[6] {
		src[2], src[6] = src[6], src[2]
		buf[2], buf[6] = buf[6], buf[2]
	}
	if src[3] > src[7] {
		src[3], src[7] = src[7], src[3]
		buf[3], buf[7] = buf[7], buf[3]
	}
	if src[0] > src[1] {
		src[0], src[1] = src[1], src[0]
		buf[0], buf[1] = buf[1], buf[0]
	}
	if src[2] > src[3] {
		src[2], src[3] = src[3], src[2]
		buf[2], buf[3] = buf[3], buf[2]
	}
	if src[4] > src[5] {
		src[4], src[5] = src[5], src[4]
		buf[4], buf[5] = buf[5], buf[4]
	}
	if src[6] > src[7] {
		src[6], src[7] = src[7], src[6]
		buf[6], buf[7] = buf[7], buf[6]
	}
	if src[2] > src[4] {
		src[2], src[4] = src[4], src[2]
		buf[2], buf[4] = buf[4], buf[2]
	}
	if src[3] > src[5] {
		src[3], src[5] = src[5], src[3]
		buf[3], buf[5] = buf[5], buf[3]
	}
	if src[1] > src[4] {
		src[1], src[4] = src[4], src[1]
		buf[1], buf[4] = buf[4], buf[1]
	}
	if src[3] > src[6] {
		src[3], src[6] = src[6], src[3]
		buf[3], buf[6] = buf[6], buf[3]
	}
	if src[1] > src[2] {
		src[1], src[2] = src[2], src[1]
		buf[1], buf[2] = buf[2], buf[1]
	}
	if src[3] > src[4] {
		src[3], src[4] = src[4], src[3]
		buf[3], buf[4] = buf[4], buf[3]
	}
	if src[5] > src[6] {
		src[5], src[6] = src[6], src[5]
		buf[5], buf[6] = buf[6], buf[5]
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]] = 0, 1, 2, 3, 4, 5, 6, 7
}

//flatten16 uses a sorting network to quickly flatten src when src is of length 16.
func flatten16(src, buf []int) {
	buf = buf[:16]
	buf[0], buf[1], buf[2], buf[3], buf[4], buf[5], buf[6], buf[7], buf[8], buf[9], buf[10], buf[11], buf[12], buf[13], buf[14], buf[15] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15

	comps := [60][2]int{{0, 13}, {1, 12}, {2, 15}, {3, 14}, {4, 8}, {5, 6}, {7, 11}, {9, 10}, {0, 5}, {1, 7}, {2, 9}, {3, 4}, {6, 13}, {8, 14}, {10, 15}, {11, 12}, {0, 1}, {2, 3}, {4, 5}, {6, 8}, {7, 9}, {10, 11}, {12, 13}, {14, 15}, {0, 2}, {1, 3}, {4, 10}, {5, 11}, {6, 7}, {8, 9}, {12, 14}, {13, 15}, {1, 2}, {3, 12}, {4, 6}, {5, 7}, {8, 10}, {9, 11}, {13, 14}, {1, 4}, {2, 6}, {5, 8}, {7, 10}, {9, 13}, {11, 14}, {2, 4}, {3, 6}, {9, 12}, {11, 13}, {3, 5}, {6, 8}, {7, 9}, {10, 12}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {11, 12}, {6, 7}, {8, 9}}

	for i := range comps {
		x, y := comps[i][0], comps[i][1]
		if src[x] > src[y] {
			src[x], src[y] = src[y], src[x]
			buf[x], buf[y] = buf[y], buf[x]
		}
	}

	src[buf[0]], src[buf[1]], src[buf[2]], src[buf[3]], src[buf[4]], src[buf[5]], src[buf[6]], src[buf[7]], src[buf[8]], src[buf[9]], src[buf[10]], src[buf[11]], src[buf[12]], src[buf[13]], src[buf[14]], src[buf[15]] = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15
}

//isBicrucial checks if a is a permutation of {0, 1, ..., lan(a) - 1}, if it square-free and if every left/right extension of a contains a square.
//buf is storage space that may be used in the calculation. buf must be of length at least 4*len(a)+1.
func isBicrucial(a, buf []int) bool {
	return isPermutation(a, buf) && isSquareFree(a, buf) && everyLeftExtensionHasSquare(a, buf) && everyRightExtensionHasSquare(a, buf)
}

//isPermutation checks if a is a permutation of {0, 1, ..., len(a) - 1}.
//buf must have length at least len(a).
func isPermutation(a, buf []int) bool {
	n := len(a)
	buf1 := buf[:n]
	copy(buf1, a)
	sortInts(buf1)

	for i := range buf1 {
		if buf1[i] != i {
			return false
		}
	}

	return true
}

//isSquareFree checks if a is square free.
//It doesn't assume that a is a valid permutation.
//buf must be of length at least 3*len(a).
func isSquareFree(a []int, buf []int) bool {
	for i := 4; i < len(a)+1; i++ {
		if endsWithSquare(a[:i], buf) {
			return false
		}
	}
	return true
}

//everyRightExtensionHasSquare checks if every right extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1.
func everyRightExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	for i := range a {
		b[i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//everyLeftExtensionHasSquare checks if every left extension of the permutation a gives a square.
//The input must be a valid permutation.
//buf must be of length at least 4*len(a) + 1
func everyLeftExtensionHasSquare(a []int, buf []int) bool {
	n := len(a)
	b := buf[:n+1]
	//Copy the permutation into b but space out the entries so we can slot entries in between them.
	//We also reverse the permutation so we are now extending to the right.
	for i := range a {
		b[n-1-i] = 2 * a[i]
	}
	//Try appending an extra entry.
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		if !endsWithSquare(b, buf[n+1:]) {
			return false
		}
	}
	return true
}

//lowLeftExtension returns a lower bound on the length of a permutation which begins with the pattern a and is such that every left extension contains a square. If a is already such a permutation, this returns -1.
//a must be a permutation of {0, ..., len(a) - 1}. buf is storage space that may be used in the computation and must be of length at least 4*len(a) + 1.
//The code first `expands' the permutation a by multiplying every value by 2. It then iterates over each possible left-extension and checks if the new permutation contains a square. If it doesn't, we check if it is possible for the pattern to contain S_1 and currently have an incomplete S_2. If this is the case, we raise the lower bound to 2*|S_1|. If this is not the case, we must have a lower bound of 2*n.
//If there are multiple left-extensions where a can only contain S_1, then each S_1 must be distinct and hence the square is of a different length. This improves the bound slightly.
func lowLeftExtension(a []int, buf []int) int {
	n := len(a)

	if n <= 2 {
		return 7
	}

	b := buf[:n+1]

	//Our code naturally checks for squares at the end of a permutation so we will secretly reverse the permutation here.
	for i := 0; i < n; i++ {
		b[n-i-1] = 2 * a[i]
	}

	lowerBound := -1
	numberWithNoS2 := 0

mainLoop:
	for j := -1; j < 2*n+1; j += 2 {
		b[n] = j
		//Check if this value of j is already covered.
		if endsWithSquare(b, buf[n+1:]) {
			continue
		}

		//Can this have a square which is already half in the permutation?
		//n is at least 3 so a square of length 4 is in the permutation and we only need to check for squares of length a multiple of 8.
		for i := 4; i <= n; i += 4 {
			//Let the extended permutation be (x, a'_0, ..., a'_{n-1}).
			//The potential square is (x, a'_0, ..., a'_{i-2}; a'_{i-1}, ..., a'_{n-1}, ...).
			if 2*i <= n+1 {
				//We are contained entirely in b and would have been found.
				continue
			}
			//The last i elements of b are the reverse of S_1 and the remaining  n + 1 - i are the start of the reverse of S_2
			t := n + 1 - i            //Number of elements in S_2
			patt1 := buf[n+1 : n+1+t] //Take t elements from the buffer to be the start of the reverse of S_1
			//patt1 = (b[i], ..., b[n]) = (a'_{n - i - 1}, ..., a'_0, x)
			for k := 0; k < t; k++ {
				patt1[k] = b[n-t+1+k]
			}

			patt2 := buf[n+1+t : n+1+t+t] //Take t elements from the buffer to be the start of the reverse of S_2
			//patt2 = (b[0], b[1], ..., b[t-1]) = (a'_{n -1}, ..., a'_{i-1})
			for k := 0; k < t; k++ {
				patt2[k] = b[k]
			}

			//Check if patt1 and patt2 are order-isomorphic.
			flatten(patt1, buf[n+1+t+t:])
			flatten(patt2, buf[n+1+t+t:])
			if intsEqual(patt1, patt2) {
				if lowerBound < 2*i {
					lowerBound = 2*i - 1
				}
				continue mainLoop
			}
		}
		// We don't have any of the S_2 here already.
		numberWithNoS2++
	}
	//Since the length of a square must be a multiple of 8 and all of them must be distinct, we can improve the lower bound.
	if numberWithNoS2 > 0 {
		lowerBound = 8*((n+4)/4) + 8*(numberWithNoS2-1) - 1
	}
	return lowerBound
}

//intsIndex returns the index i in [0, n) at which a[i] >= x.
//This is a translation of sort.Search to work on []int.
func intsIndex(a []int, x int) int {
	// Define f(-1) == false and f(n) == true.
	// Invariant: f(i-1) == false, f(j) == true.
	n := len(a)
	i, j := 0, n
	for i < j {
		h := int(uint(i+j) >> 1) // avoid overflow when computing h
		// i ≤ h < j
		if a[h] < x {
			i = h + 1 // preserves f(i-1) == false
		} else {
			j = h // preserves f(j) == true
		}
	}
	// i == j, f(i-1) == false, and f(j) (= f(i)) == true  =>  answer is i.
	return i
}

//intsEqual returns true if a and b are the same and false otherwise.
func intsEqual(a, b []int) bool {
	if a == nil && b == nil {
		return true
	}
	if a == nil || b == nil {
		return false
	}
	if len(a) != len(b) {
		return false
	}
	for i := range a {
		if a[i] != b[i] {
			return false
		}
	}
	return true
}

//intsCompare returns 1 if a is greater than b in lexicographic order, 0 if they are equal and -1 if b is greater than a.
func intsCompare(a, b []int) int {
	for i := 0; ; i++ {
		if i >= len(a) && i >= len(b) {
			return 0
		}
		if i >= len(a) {
			return -1
		}
		if i >= len(b) {
			return 1
		}

		if a[i] > b[i] {
			return 1
		}
		if a[i] < b[i] {
			return -1
		}
	}
}

//PermutationExtensionIterator holds the state for an iterator which iterates over all permutations by extending the permutation to the right.
type PermutationExtensionIterator struct {
	n     int
	a     []int
	f     func([]int) bool
	first bool
}

//PermutationsByExtension iterates over all permutations of {0, 1, ..., n -1} which pass the test function f at every step. The iterator starts with the empty permutation. It then does a DFS where the children of the permutation P of with length l < n are the permutations of length l + 1 formed by appending a number x in {0, ..., l} and increasing by 1 every entry of P which is at least x. The function f is called at each node of the DFS and the iterator will prune the children of a node v is f(v) is false.
func PermutationsByExtension(n int, f func([]int) bool) *PermutationExtensionIterator {
	return &PermutationExtensionIterator{n: n, a: nil, f: f}
}

//Value returns the current permutation.
//You must not modify the returned valued.
func (iter *PermutationExtensionIterator) Value() []int {
	return iter.a
}

//Next attempts to move to the next valid permutation, returning true if one exists and false otherwise.
func (iter *PermutationExtensionIterator) Next() bool {
	//Initialise
	if iter.a == nil || iter.first {
		//The first call of Next()
		iter.first = false
		iter.a = make([]int, 0, iter.n)
		if iter.n == 0 {
			return true
		}
	} else {
		//Not the first call so the last thing we did was visit a permutation.
		goto x3
	}

	//Extend
x1:
	iter.a = append(iter.a, len(iter.a))
	//Test
x2:
	if iter.f(iter.a) {
		//Success
		if len(iter.a) == iter.n {
			return true
		}
		goto x1
	}

	//Test has failed so we need to increase the state.
x3:
	if len(iter.a) == 0 {
		return false
	}

	x := iter.a[len(iter.a)-1]
	if x == 0 {
		iter.a = iter.a[:len(iter.a)-1]
		for i := range iter.a {
			iter.a[i]--
		}
		goto x3
	}

	for i := range iter.a {
		if iter.a[i] == x-1 {
			iter.a[i]++
			break
		}
	}
	iter.a[len(iter.a)-1]--
	goto x2

}


==> anc/square-free/square_free.go <==
package main

import (
	"flag"
	"fmt"
	"time"
)

func main() {
	numWorkersPtr := flag.Int("numWorkers", 1, "The number of concurrent goroutines to use to enumerate the permutations.")
	nPtr := flag.Int("n", 13, "The size of the permutations to search for.")

	flag.Parse()

	numWorkers := *numWorkersPtr
	n := *nPtr

	start := time.Now()
	if n <= 2 {
		count := 1
		if n == 2 {
			count = 2
		}
		fmt.Printf("Found %v square-free permutations of length %v in %v.\n", count, n, time.Since(start))
		return
	}

	var count int
	if n%2 == 0 {
		c := make(chan int)
		for i := 0; i < numWorkers; i++ {
			tmp := i
			go func(c chan int) {
				c <- countEven(n, tmp, numWorkers)
			}(c)
		}
		for i := 0; i < numWorkers; i++ {
			count += <-c
		}
		close(c)
	} else {
		c := make(chan int)
		for i := 0; i < numWorkers; i++ {
			tmp := i
			go func(c chan int) {
				c <- countOdd(n, tmp, numWorkers)
			}(c)
		}
		for i := 0; i < numWorkers; i++ {
			count += <-c
		}
		close(c)
	}
	fmt.Printf("Found %v square-free permutations of length %v in %v.\n", count, n, time.Since(start))

}

func countEven(n, b, m int) int {
	midCount := 0
	buf := make([]int, 3*n)
	//Should we allow the permutation?
	t := func(a []int) bool {
		if len(a) == 2 && a[0] < a[1] {
			return false
		}
		if len(a) == 3 && a[1] < a[2] {
			return false
		}
		if len(a) == n/2 {
			midCount++
			if midCount%m != b {
				return false
			}
			midCount = b
		}
		return !endsWithSquare(a, buf)
	}
	iter := PermutationsByExtension(n, t)
	count := 0
	for iter.Next() {
		count++
	}
	return 4 * count
}

func countOdd(n int, b, m int) int {
	buf := make([]int, 6*n)
	lostSymNum := n + 1
	midCount := 0
	t := func(a []int) bool {
		if len(a) == n/2 {
			midCount++
			if midCount%m != b {
				return false
			}
			midCount = b
		}
		return !endsWithSquare(a, buf) && isCanonicalOdd(a, n, buf, &lostSymNum)
	}
	iter := PermutationsByExtension(n, t)
	countNoSym := 0
	countSym := 0
	for iter.Next() {
		//Check for symmetry
		if lostSymNum == n+1 {
			countSym++
		} else {
			countNoSym++
		}
	}
	return 4*countNoSym + 2*countSym
}

//buf must be of length at least 5*n.
func isCanonicalOdd(a []int, n int, buf []int, lostSymNumPtr *int) bool {
	m := len(a)
	if m > *lostSymNumPtr {
		return true
	}

	*lostSymNumPtr = n + 1

	mid := n / 2     //This is really (n-1)/2 but this is just n / 2 in integer arithemetic as n is odd.
	l := m - mid - 1 //This is the number of points we have past the mid point.

	if l <= 0 {
		return true
	}

	if l == 1 {
		if a[mid-1] < a[mid+1] && a[mid-1] < a[mid] {
			if a[mid] > a[mid+1] {
				*lostSymNumPtr = m
			}
			return true
		}
		return false

	}

	patt1 := buf[:2*l+1]
	patt2 := buf[2*l+1 : 4*l+2]
	copy(patt1, a[mid-l:])
	flatten(patt1, buf[4*l+2:])

	//Check the reverse flip
	for i := range patt2 {
		patt2[i] = 2*l - patt1[2*l-i]
	}
	if c := intsCompare(patt1, patt2); c > 0 {
		return false
	} else if c == 0 {
		*lostSymNumPtr = n + 1
		return true
	}
	*lostSymNumPtr = m
	return true
}

